The $p$-primary Tate-Shafarevich groups of the rank-two CM elliptic curve $y^2=x^3+39x$ for primes $p<30000$

Let $E$ be the elliptic curve $y^2=x^3+39x$, which has rank two and complex multiplication by $\mathbb{Z}[i]$. For each of the $1632$ primes $p\equiv 3\pmod{4}$ with $7\le p<30000$, the good supersingular primes in this range, we prove with computer assistance that $\mathrm{Sha}(E/\mathbb{Q})[p^\infty]=0$. The proof combines the signed main conjecture of Pollack and Rubin with an exact computation showing that the coefficient of $T^2$ in the plus $p$-adic $L$-function is a $p$-adic unit. With the published theorem of Coates, Liang and Sujatha at the ordinary primes $p\equiv1\pmod{4}$ (supplemented at $p=17$ by a preprint of Banwait) and descent at $p=2,3,13$, this gives $\mathrm{Sha}(E/\mathbb{Q})[p^\infty]=0$ for every prime $p<30000$. Only the supersingular part is new, and at the seven smallest supersingular primes the unit property can already be read off from Iwasawa invariants computed by Pollack and listed in the LMFDB. Numerically, this coefficient is congruent modulo $p$ to $-2d_p$ at all $1632$ primes, where $d_p$ comes from $p$-adic heights; this congruence is what the supersingular $p$-adic Birch-Swinnerton-Dyer conjecture predicts at the first $p$-adic digit. Pre-registered tests on two further curves, with predicted constants $8$ and $9/2$, are consistent with that prediction. We prove neither the finiteness of $\mathrm{Sha}(E/\mathbb{Q})$ nor the rank-two Birch-Swinnerton-Dyer formula.

==> anc/README.md <==
# Ancillary data: inert primes for E: y^2 = x^3 + 39x

File: `inert_primes.csv` (1632 data rows plus one header row).

One row for every prime p with p ≡ 3 (mod 4) and 7 ≤ p < 30000. These are exactly
the primes below 30000 at which E has good supersingular reduction (p is inert in
Q(i), a_p = 0); the bad primes are 2, 3, 13.

## Columns

| column | meaning |
|---|---|
| `p` | the prime |
| `A_plus_mod_p` | A_+ = [T^2] L_p^+(E, T) mod p, an integer in 1..p-1 |
| `d_p_mod_p` | d_p = (u / p^2) mod p, where R = u·ω + v·Fω is the p-adic regulator of the basis P = (3,12), Q = (27,144) (see below) |
| `minus_2d_p_mod_p` | (−2·d_p) mod p |
| `equal` | `yes` if `A_plus_mod_p` = `minus_2d_p_mod_p`, otherwise `no` |

Every row has `equal = yes`; no value of `A_plus_mod_p` or `d_p_mod_p` is 0.

The column `A_plus_mod_p` is an exact computation and is the input to the theorem
(Ш(E/Q)[p^∞] = 0 for these p). The comparison with −2·d_p is numerical evidence for
the leading-term p-adic BSD conjecture at supersingular primes; it is not used in
any proof.

## Conventions

* Model: E = [0,0,0,39,0] (minimal), conductor 48672 = 2^5·3^2·13^2,
  discriminant −3796416. Ω^+ = 1.48385363975462220088… is the least positive real
  period of the Néron differential dx/2y (E(R) is connected).
* Modular symbols: [r]^+ Ω^+ + [r]^- Ω^- = 2πi ∫_{i∞}^{r} f(z) dz, with f the newform
  of level 48672 attached to E (the convention of SageMath's `modular_symbol`).
  All values [r]^+ lie in (1/2)Z.
* Cyclotomic variable: γ is the element of Gal(Q_∞/Q) with ⟨χ_cyc(γ)⟩ = 1 + p, and
  T = γ − 1. The residue A_+ depends on this choice (replacing γ by γ^u multiplies
  it by u^{−2}); its vanishing or non-vanishing does not.
* L_p^+ is Pollack's plus p-adic L-function, normalised by the interpolation
  formulas (10) and (12) of Pollack–Rubin, Ann. of Math. 159 (2004), p. 460, with
  Ω_E = Ω^+.

## How to recompute `A_plus_mod_p`

From (10) with n = 1 and Birch's formula one gets, for p ≥ 7,

    A_+ ≡ − Σ_{a ∈ (Z/p^2Z)^×} [a/p^2]^+ · binom(k(a), 2)   (mod p),
    where a^(p−1) ≡ (1+p)^k(a) (mod p^2), i.e. k(a) = ((a^(p−1) − 1)/p) mod p.

(Writing ⟨a⟩ = (1+p)^j(a) instead gives j ≡ −k; the result is the same because
Σ [a/p^2]^+ k(a) ≡ 0 mod p.) The constant and linear coefficients vanish mod p,
which is a useful self-check. A direct, slow implementation in SageMath:

    E = EllipticCurve([0,0,0,39,0])
    ms = E.modular_symbol(sign=+1, implementation='eclib')
    def A_plus(p):
        q = p^2
        s = sum(ms(a/q) * binomial(((power_mod(a, p-1, q) - 1) // p) % p, 2)
                for a in range(1, q) if a % p)
        return (-s) % p     # s has denominator dividing 2; reduce in GF(p)

(for p = 7, 11, 19, 23 this gives 6, 8, 9, 15). The production computation used an
exact integer table of the 104832 Manin symbols of level 48672 and Manin's
continued-fraction algorithm, about O(p^2 log p) integer operations per prime.

Independent check without modular symbols (PARI/GP): for each character χ of order p
of (Z/p^2Z)^×, Σ_a χ(a)[a/p^2]^+ = τ(χ) L(E, χ̄, 1)/Ω^+, which can be evaluated with
`lfun(lfuntwist(E, chi), 1)`; an inverse discrete Fourier transform recovers the
integers Σ_{k(a)=k} 2[a/p^2]^+ and hence A_+.

## How to recompute `d_p_mod_p`

In PARI/GP 2.17.3:

    E = ellinit([0,0,0,39,0]);
    R = ellpadicregulator(E, p, 5, [[3,12],[27,144]]);   \\ R in the basis (ω, Fω)
    d = lift(R[1]/p^2 + O(p))

(for p = 7, 11, 19, 23 this gives 4, 7, 5, 4). R is Perrin-Riou's D_p-valued regulator
in PARI's normalisation of the p-adic height; its ω-coordinate u has valuation ≥ 2.
The values in the file were computed by a separate integer-only program (division
polynomials modulo p^2, no PARI) and agree with the PARI values at all 1632 primes.

## Software used

SageMath 10.9 with eclib 20250627; PARI/GP 2.17.3; C++17 (clang 16) for the
summation; Python 3 for the height computation.

Reproduction commands for the data columns, the independent 20-prime sample,
and the two control curves are in [the program guide](code/README.md).


==> anc/code/README.md <==
# Reproducing the computations

Run the commands from the directory containing this README. Use a writable
working directory for the generated table and executables. None of the
computations reads the published residue columns. Keep Python and C/C++
assertions enabled.

The versions used for the checks below were SageMath 10.9, eclib 20250627,
Python 3.14.6, PARI 2.17.3, FLINT 3.3.1 (including Arb), GMP 6.3.0, MPFR 4.2.2
and clang 16 (main and control programs) and 22.1.8 (sample). The two control programs need the development headers and
libraries for these C libraries, and a system with 64-bit `long`. The independent
sample needs a C++17 compiler with 128-bit integers. Timings are for one
arm64 processor and will vary with the machine.

## The modular-symbol computation (Sections 4.1–4.3)

Build the table once, then give the compiled program any list of primes from
the range of the paper. The columns printed are the prime and the coefficient
of the quadratic term of the plus p-adic L-function, reduced modulo that prime.

```sh
sage -python build_edges.py edges.bin
c++ -O3 -std=c++17 plus_coefficient.cpp -o plus_coefficient
./plus_coefficient edges.bin 7 2179 29983
```

The first command took about 7 s including start-up and printed
`edges=104832 denominator=2 range=-8..8`. The 104832 bytes are signed
integers in the projective-line order defined in the program. The third
command took about 9 s and printed

```text
p,A_plus_mod_p
7,6
2179,1668
29983,8087
```

The computation checks the exact constant moment and the linear moment modulo p.
The full range can be reproduced with one invocation using only the prime
column of the supplied table. The calculation reported in the paper took
about 67 minutes on one core.

```sh
./plus_coefficient edges.bin $(tail -n +2 ../inert_primes.csv | cut -d, -f1) > plus.csv
```

## The height computation (Section 8.4)

```sh
python3 height_digit.py 7 2179 29983
python3 height_digit.py --all > heights.csv
```

The program uses only the Python standard library. It evaluates division
polynomials modulo p squared on the points P, Q and P+Q, recovers the mixed
height by polarisation, and takes the determinant. The first command gives

```text
p,d_p_mod_p
7,4
2179,1345
29983,10948
```

The second command generates all 1632 entries in under a second.

## Independent sample (Section 4.4, item 4(d))

```sh
sage -python sample/run.py 2179 2311
sage -python sample/run.py > sample.csv
```

With no arguments the program repeats the published draw of 20 distinct primes
and processes them in increasing order. Arguments select members of this draw.
Each invocation starts from the curve equation and rebuilds the Manin table.
It uses the Fourier coefficients and the real period, checks 8520 cusp integrals
with explicit error bounds, and solves the Manin relations exactly. It uses
neither the eclib modular-symbol object nor the table produced by
`build_edges.py`. The runner compiles `sample/verify.cpp` and
`sample/finite_sum.cpp`, then runs `sample/rebuild.py` and `sample/fourier.py`
with Sage's Python. It checks the proposed integrals and evaluates the finite
sum in a temporary directory. Set `CXX` to select the compiler or `TMPDIR`
to select the temporary directory. Results go to standard output and
diagnostics to standard error.

The first two lines after the header are `2179,1668,0,0` and `2311,2034,0,0`.
The last two columns are the exact constant moment and the linear moment
modulo p. Both vanish at every prime in the sample.

The full sample took about 91 s including compilation, integration,
verification and summation. The two-prime example takes roughly half a minute
because the same table and Fourier bounds must be rebuilt.

## Control curves (Section 9.2)

The two C entry points specify the curve, the rational basis and the proposed
constant. They share `control_fricke.h`. PARI computes the regulator, and a
Fricke-split Fourier sum using FLINT/Arb on a separate code path gives the
observed coefficient. Compile both programs with the following commands
when the headers and libraries are on the compiler's search path.

```sh
cc -O2 -std=c11 control_25721.c -lflint -lpari -lgmp -lmpfr -lm -o control_25721
cc -O2 -std=c11 control_51137.c -lflint -lpari -lgmp -lmpfr -lm -o control_51137
./control_25721 11
./control_51137 7
./control_25721 7 2
./control_51137 23
```

For a nonstandard installation, add `-I"$prefix/include"` when compiling
and `-L"$prefix/lib" -Wl,-rpath,"$prefix/lib"` when linking, with
`prefix` set to the installation directory. Each invocation takes one prime,
or uses the default (11 for the first curve and 7 for the second).
A final argument of 2 requests the second digit for the first curve at
7 or 11.

| Curve coefficient | Prime(s), in order | Expected observed coefficient, in order | Modulus |
|---|---|---|---|
| 25721 | 7, 11, 19, 23, 31, 43, 47 | 0, 6, 18, 18, 25, 3, 22 | p |
| 25721 | 7, 11 | 28, 105 | p squared |
| 51137 | 7, 11, 19, 23, 31, 43 | 5, 10, 8, 7, 6, 20 | p |

Each row of output gives the first height digit, the omega-coordinate of the
regulator divided by p squared modulo p squared, the comparison modulus,
the predicted residues, the observed coefficient and the reconstruction method.
For the first two example commands the height digits are both 2, the main
predictions are 6 and 5, and the observed coefficients are 6 and 5. On the
second curve at 23, 31 and 43 the numerical recovery assumes the bucket sums
lie on the observed quarter-integer grid. At the other points the code uses
an a priori CM denominator bound. The default examples took about 1 s and
11 s respectively. The second digit at 7 took about 16 s. Larger examples
can take a few minutes and several GB of memory.


==> anc/code/build_edges.py <==
"""Build the doubled plus Manin-symbol table for y^2 = x^3 + 39x."""

import argparse
from pathlib import Path

from sage.all import EllipticCurve, P1List, QQ


def chart(c, d, modulus, prime):
    if c % prime:
        return d * pow(c, -1, modulus) % modulus
    return modulus + (c * pow(d, -1, modulus) % modulus) // prime


def build_edges():
    symbol = EllipticCurve([0, 0, 0, 39, 0]).modular_symbol(
        sign=1, implementation="eclib"
    )
    projective_line = P1List(48672)
    values = [None] * (48 * 12 * 182)
    assert symbol(0) == 0
    for i in range(len(projective_line)):
        a, b, c, d = map(int, projective_line.lift_to_sl2z(i))
        left = symbol(QQ((a, c))) if c else 0
        right = symbol(QQ((b, d))) if d else 0
        index = (
            (chart(c, d, 32, 2) * 12 + chart(c, d, 9, 3)) * 182
            + chart(c, d, 169, 13)
        )
        doubled = 2 * (right - left)
        assert values[index] is None and doubled.denominator() == 1
        values[index] = int(doubled)
    assert all(value is not None for value in values)
    assert any(value % 2 for value in values)
    assert (min(values), max(values)) == (-8, 8)
    return values


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("output", type=Path, help="binary table of signed bytes")
    args = parser.parse_args()
    edges = build_edges()
    args.output.write_bytes(bytes(value % 256 for value in edges))
    print(f"edges={len(edges)} denominator=2 range={min(edges)}..{max(edges)}")


==> anc/code/control_25721.c <==
/* First and second digits for y^2 = x^3 + 25721 x. */
static const long curve_b = 25721, default_prime = 11;
static const long control_primes[] = {7, 11, 19, 23, 31, 43, 47};
static const char basis[] = "[[833/4,30345/8],[2448,-121380]]";
static const long constant_numerator = 8, constant_denominator = 1;

#include "control_fricke.h"


==> anc/code/control_51137.c <==
/* First digits for y^2 = x^3 + 51137 x. */
static const long curve_b = 51137, default_prime = 7;
static const long control_primes[] = {7, 11, 19, 23, 31, 43};
static const char basis[] =
    "[[256/225,814096/3375],[26615281/115600,-192461494071/39304000]]";
static const long constant_numerator = 9, constant_denominator = 2;

#include "control_fricke.h"


==> anc/code/control_fricke.h <==
/* Computations shared by the two control-curve programs. */
#include <flint/acb_dft.h>
#include <flint/fmpq.h>
#include <pari/pari.h>
#include <limits.h>
#include <math.h>
#include <stdint.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>

static const long working_bits = 256;

static void stop(const char *message)
{
    fprintf(stderr, "%s\n", message);
    exit(EXIT_FAILURE);
}

static long power_mod(long x, long exponent, long modulus)
{
    long result = 1;
    while (exponent) {
        if (exponent & 1) result = result * x % modulus;
        x = x * x % modulus;
        exponent /= 2;
    }
    return result;
}

static long padic_residue(GEN x, GEN p, long digits)
{
    if (padicprec(x, p) < digits || gvaluation(x, p) < 0)
        stop("Insufficient precision or a nonintegral regulator coordinate.");
    return itos(modii(lift(x), powiu(p, digits)));
}

/* Store only n = 1 (mod 4). The other coefficients vanish for these CM
   curves: a_2 = 0 and every inert good prime has a_p = 0. */
static int32_t *fourier_coefficients(GEN curve, long limit)
{
    enum { block_size = 1 << 18, pilot = 50000 };
    size_t count = (limit - 1) / 4 + 1;
    int32_t *coefficients = calloc(count, sizeof(*coefficients));
    uint16_t *factor = malloc(block_size * sizeof(*factor));
    uint8_t composite[65536] = {0};
    uint16_t small_primes[7000];
    int prime_count = 0;
    if (!coefficients || !factor) stop("Cannot allocate the coefficient sieve.");
    for (long p = 3; p*p <= limit; p += 2) {
        if (composite[p]) continue;
        small_primes[prime_count++] = (uint16_t)p;
        for (long n = p*p; n < 65536; n += 2*p) composite[n] = 1;
    }

    GEN check = ellan(curve, pilot);
    pari_sp base = avma;
    for (size_t first = 0; first < count; first += block_size) {
        size_t end = first + block_size < count ? first + block_size : count;
        long top = 4L*(end-1) + 1;
        memset(factor, 0, (end-first)*sizeof(*factor));
        for (int i = 0; i < prime_count; ++i) {
            long p = small_primes[i];
            if (p*p > top) break;
            long start = (p*p-1)/4;
            if (start < (long)first) start = (long)first;
            long residue = (p%4 == 1 ? p-1 : 3*p-1)/4;
            start += (residue - start%p + p)%p;
            for (size_t j = start; j < end; j += p) factor[j-first] = (uint16_t)p;
        }
        for (size_t j = first; j < end; ++j) {
            long n = 4L*j+1, p = factor[j-first];
            int64_t a;
            if (n == 1) {
                a = 1;
            } else if (!p) {
                a = itos(ellap(curve, stoi(n)));
                avma = base;
            } else if (curve_b % p == 0) {
                a = 0;
            } else if (p % 4 == 3) {
                a = (n/p)%p == 0 ? -(int64_t)p*coefficients[(n/p/p-1)/4] : 0;
            } else {
                a = (int64_t)coefficients[(p-1)/4]*coefficients[(n/p-1)/4];
                if ((n/p)%p == 0) a -= (int64_t)p*coefficients[(n/p/p-1)/4];
            }
            if (a < INT32_MIN || a > INT32_MAX) stop("Coefficient outside int32 range.");
            if (n <= pilot && a != itos(gel(check, n))) stop("Fourier coefficient mismatch.");
            coefficients[j] = (int32_t)a;
        }
    }
    for (long n = 1; n <= pilot; ++n)
        if (n%4 != 1 && !gequal0(gel(check, n))) stop("Unexpected support in the Fourier series.");
    free(factor);
    return coefficients;
}

/* Compute the two halves of each cusp integral at the Fricke splitting
   height 1/(q sqrt(N)). The real part of the DFT is the cosine sum. */
static arb_ptr fricke_buckets(long p, long q, long N, long limit, int32_t *coefficients)
{
    long order = q/p;
    arb_t pi, one, z, decay, stride, power, omega, term, tail;
    arb_init(pi); arb_init(one); arb_init(z); arb_init(decay); arb_init(stride);
    arb_init(power); arb_init(omega); arb_init(term); arb_init(tail);
    arb_const_pi(pi, working_bits); arb_one(one);
    arb_sqrt_ui(z, 2, working_bits); arb_inv(z, z, working_bits);
    arb_agm(omega, one, z, working_bits);
    arb_sqrt_ui(z, curve_b, working_bits); arb_sqrt(z, z, working_bits);
    arb_mul(omega, omega, z, working_bits); arb_div(omega, pi, omega, working_bits);
    arb_sqrt_ui(z, N, working_bits); arb_mul_ui(z, z, q, working_bits);
    arb_div(decay, pi, z, working_bits); arb_mul_si(decay, decay, -2, working_bits);
    arb_exp(decay, decay, working_bits);
    /* |a_n|/n <= 2 gives a uniform geometric tail for each half. */
    arb_pow_ui(tail, decay, limit+1, working_bits); arb_mul_ui(tail, tail, 2, working_bits);
    arb_sub(z, one, decay, working_bits); arb_div(tail, tail, z, working_bits);
    arb_set(power, decay); arb_pow_ui(stride, decay, 4, working_bits);
    acb_ptr sums = _acb_vec_init(q), halves = _acb_vec_init(q);
    for (long n = 1, r = 1; n <= limit; n += 4) {
        long a = coefficients[(n-1)/4];
        if (a) {
            arb_mul_si(term, power, a, working_bits); arb_div_ui(term, term, n, working_bits);
            arb_add(acb_realref(sums+r), acb_realref(sums+r), term, working_bits);
        }
        arb_mul(power, power, stride, working_bits);
        r += 4;
        if (r >= q) r -= q;
    }
    free(coefficients);
    acb_dft(halves, sums, q, working_bits);
    _acb_vec_clear(sums, q);

    int *index = malloc(q*sizeof(*index));
    int *counts = calloc(order, sizeof(*counts));
    if (!index || !counts) stop("Cannot allocate the cyclotomic index.");
    for (long h = 0; h < q; ++h) index[h] = -1;
    long generator = power_mod(1+p, p-1, q), u = 1;
    for (long j = 0; j < order; ++j) {
        if (index[u] != -1) stop("Incorrect cyclotomic generator order.");
        index[u] = (int)j;
        u = u*generator%q;
    }
    arb_ptr buckets = _arb_vec_init(order);
    for (long h = 1; h < q; ++h) {
        if (h%p == 0) continue;
        long partner = q - power_mod((N%q)*h%q, (p-1)*order-1, q);
        long j = index[power_mod(h, p-1, q)];
        if (j < 0 || ((N%q)*h%q)*partner%q != q-1) stop("Invalid cusp or bucket index.");
        /* Both curves have root number +1. */
        arb_add(term, acb_realref(halves+h), acb_realref(halves+partner), working_bits);
        arb_add_error(term, tail); arb_add_error(term, tail);
        arb_div(term, term, omega, working_bits);
        arb_add(buckets+j, buckets+j, term, working_bits);
        ++counts[j];
    }
    for (long j = 0; j < order; ++j)
        if (counts[j] != p-1) stop("Incorrect number of cusps in a bucket.");
    free(index); free(counts); _acb_vec_clear(halves, q);
    arb_clear(pi); arb_clear(one); arb_clear(z); arb_clear(decay); arb_clear(stride);
    arb_clear(power); arb_clear(omega); arb_clear(term); arb_clear(tail);
    return buckets;
}

static long coefficient_residue(arb_srcptr buckets, long p, long q, long N, int numerical)
{
    fmpz_t denominator, k;
    fmpq_t bucket, weighted, moment, sum, first;
    arb_t scaled;
    fmpz_init(denominator); fmpz_init(k); arb_init(scaled);
    fmpq_init(bucket); fmpq_init(weighted); fmpq_init(moment); fmpq_init(sum); fmpq_init(first);
    if (numerical) {
        /* At the three larger primes use the observed quarter-integer grid.
           The resulting residue is numerical: the grid is an assumption. */
        fmpz_set_ui(denominator, 4);
    } else {
        /* The conjugation-symmetric CM bucket has denominator dividing
           16 (N q)^2 for this connected-real-locus minimal model. */
        fmpz_set_si(denominator, N); fmpz_mul_ui(denominator, denominator, q);
        fmpz_pow_ui(denominator, denominator, 2); fmpz_mul_ui(denominator, denominator, 16);
    }
    for (long j = 0; j < q/p; ++j) {
        arb_mul_fmpz(scaled, buckets+j, denominator, working_bits);
        if (!arb_get_unique_fmpz(k, scaled)) stop("A bucket fails the unique grid-point check.");
        fmpq_set_fmpz_frac(bucket, k, denominator);
        fmpq_add(sum, sum, bucket);
        fmpq_mul_si(weighted, bucket, j); fmpq_add(first, first, weighted);
        fmpq_mul_si(weighted, bucket, j*(j-1)/2); fmpq_add(moment, moment, weighted);
    }
    if (!fmpq_is_zero(sum) || !fmpz_fdiv_ui(fmpq_denref(first), p) ||
        fmpz_fdiv_ui(fmpq_numref(first), p)) stop("Unexpected zeroth or first moment.");
    long modulus = q == p*p ? p : p*p;
    long divisor = q == p*p ? 1 : p;
    long den = fmpz_fdiv_ui(fmpq_denref(moment), modulus);
    long num = fmpz_fdiv_ui(fmpq_numref(moment), modulus*divisor);
    if (den%p == 0 || num%divisor) stop("The binomial second moment cannot be reduced.");
    long inverse = power_mod(den, modulus-modulus/p-1, modulus);
    long a = (num/divisor)*inverse%modulus;
    if (divisor == 1) a = (modulus-a)%modulus;
    fmpz_clear(denominator); fmpz_clear(k); arb_clear(scaled);
    fmpq_clear(bucket); fmpq_clear(weighted); fmpq_clear(moment); fmpq_clear(sum); fmpq_clear(first);
    return a;
}

int main(int argc, char **argv)
{
    long p = default_prime;
    if (argc > 3) stop("Usage: program [prime [2]]");
    if (argc > 1) {
        char *end;
        p = strtol(argv[1], &end, 10);
        if (!*argv[1] || *end) stop("Invalid prime.");
    }
    size_t i = 0;
    while (i < sizeof(control_primes)/sizeof(*control_primes) && control_primes[i] != p) ++i;
    if (i == sizeof(control_primes)/sizeof(*control_primes)) stop("Prime outside the control table.");
    int second = argc == 3;
    if (second && (strcmp(argv[2], "2") || curve_b != 25721 || (p != 7 && p != 11)))
        stop("Second digits are supported for b=25721 at p=7 or 11.");
    if (sizeof(long) < 8) stop("This program requires a 64-bit long.");
    long modulus = second ? p*p : p, q = modulus*modulus;
    pari_init(64000000, 100000);
    GEN E = ellinit(mkvec5(gen_0, gen_0, gen_0, stoi(curve_b), gen_0), NULL, DEFAULTPREC);
    long N = itos(gel(ellglobalred(E), 1));
    GEN prime = stoi(p), p_squared = stoi(p*p);
    if (N%p == 0 || !gequal0(ellap(E, prime)) || ellrootno_global(E) != 1)
        stop("Bad reduction, ordinary prime, or unexpected root number.");
    GEN regulator = ellpadicregulator(E, prime, 8, gp_read_str(basis));
    long u = padic_residue(gdiv(gel(regulator, 1), p_squared), prime, 2);
    long v = padic_residue(gdiv(gel(regulator, 2), p_squared), prime, 1);
    long predicted, alternative, alternative_half = -1;
    if (second) {
        /* ell = log(1+p)/p = 1-p/2 (mod p^2). */
        long ell = (1 - p*((modulus+1)/2)%modulus + modulus)%modulus;
        long inv = power_mod(ell, modulus-p-1, modulus);
        long h = ((p-1)*u + 2*p*v)*inv%modulus*inv%modulus;
        predicted = 8*h%modulus;
        alternative = 2*h%modulus;
    } else {
        long neg_d = (p-u%p)%p;
        predicted = neg_d*constant_numerator*power_mod(constant_denominator, p-2, p)%p;
        alternative = 2*neg_d%p;
        if (constant_denominator == 2) alternative_half = neg_d*((p+1)/2)%p;
    }
    int numerical = curve_b == 51137 && p >= 23;
    double cutoff = numerical ? (p == 43 ? 30.0 : 36.0) : 105.0;
    long limit = (long)ceil(cutoff*q*sqrt((double)N)/(2*acos(-1.0)));
    if (limit < 50000 || limit > 4000000000L) stop("Truncation outside the sieve range.");
    int32_t *coefficients = fourier_coefficients(E, limit);
    pari_close();
    arb_ptr buckets = fricke_buckets(p, q, N, limit, coefficients);
    long measured = coefficient_residue(buckets, p, q, N, numerical);
    _arb_vec_clear(buckets, q/p); flint_cleanup();
    printf("b=%ld p=%ld d_p=%ld R1_over_p2_mod_p2=%ld modulus=%ld"
           " predicted=%ld alternative_2=%ld", curve_b, p, u%p, u, modulus, predicted, alternative);
    if (alternative_half >= 0) printf(" alternative_half=%ld", alternative_half);
    printf(" A_plus=%ld recovery=%s\n", measured,
           numerical ? "numerical-quarter-grid" : "CM-denominator-bound");
    return measured == predicted ? EXIT_SUCCESS : EXIT_FAILURE;
}


==> anc/code/height_digit.py <==
"""Compute the first regulator digit d_p for y^2 = x^3 + 39x."""

import argparse
from fractions import Fraction
from functools import lru_cache
from math import isqrt


A = 39
# The free generators P, Q and their sum P+Q.
POINTS = (
    (Fraction(3), Fraction(12)),
    (Fraction(27), Fraction(144)),
    (Fraction(1, 4), Fraction(25, 8)),
)


def doubled(point):
    x, y = point
    slope = (3 * x * x + A) / (2 * y)
    new_x = slope * slope - 2 * x
    return new_x, slope * (x - new_x) - y


def height_digit(point, p):
    """Return the omega component of the height divided by p, modulo p."""
    # S=2*point has nonsingular reduction at every bad prime; (p+1)*S is formal.
    xx, yy = doubled(point)
    q = p * p
    n = p + 1
    d = isqrt(xx.denominator)
    assert d * d == xx.denominator and d % p

    def residue(a):
        return a.numerator * pow(a.denominator, -1, q) % q

    x, y = residue(xx), residue(yy)
    w = 2 * y % q
    w4 = pow(w, 4, q)
    f3 = (3 * x**4 + 6 * A * x*x - A*A) % q
    f4 = 2 * (x**6 + 5 * A * x**4 - 5 * A*A * x*x - A**3) % q
    small = (0, 1, 1, f3, f4)

    @lru_cache(None)
    def f(j):
        # For even j, f(j) = psi_j/(2y); the recurrences require no division by y.
        if j < 5:
            return small[j]
        m = j // 2
        if j % 2:
            left = f(m + 2) * pow(f(m), 3, q)
            right = f(m - 1) * pow(f(m + 1), 3, q)
            if m % 2:
                right *= w4
            else:
                left *= w4
            return (left - right) % q
        return f(m) * (f(m + 2) * f(m - 1)**2 - f(m - 2) * f(m + 1)**2) % q

    psi = w * f(n) % q
    phi = (x * psi * psi - f(n + 1) * f(n - 1)) % q
    omega = ((f(n + 2) * f(n - 1)**2 - f(n - 2) * f(n + 1)**2)
             * pow(2, -1, q)) % q
    assert psi % p == 0 and phi % p and omega % p
    unit = pow(d, n*n, q) * omega * pow(phi, -1, q) % q
    log_digit = ((pow(unit, p - 1, q) - 1) // p) * pow(p - 1, -1, p) % p
    return 2 * log_digit * pow((2 * n)**2, -1, p) % p


def regulator_digit(p):
    f_p, f_q, f_sum = (height_digit(point, p) for point in POINTS)
    f_pq = (f_sum - f_p - f_q) * pow(2, -1, p) % p
    return (f_p * f_q - f_pq * f_pq) % p


def eligible(p):
    return (7 <= p < 30000 and p % 4 == 3
            and all(p % i for i in range(3, isqrt(p) + 1, 2)))


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--all", action="store_true", help="all tabulated primes")
    parser.add_argument("primes", nargs="*", type=int, help="one or more tabulated primes")
    args = parser.parse_args()
    if args.all == bool(args.primes):
        parser.error("supply one or more primes, or use --all")
    primes = (p for p in range(7, 30000, 4) if eligible(p)) if args.all else args.primes
    if not args.all and not all(eligible(p) for p in primes):
        parser.error("expected primes p = 3 mod 4 with 7 <= p < 30000")
    print("p,d_p_mod_p")
    for prime in primes:
        print(f"{prime},{regulator_digit(prime)}")


==> anc/code/plus_coefficient.cpp <==
// Exact finite Mazur--Tate layers. Edge integrals come from build_edges.py.
#include <algorithm>
#include <array>
#include <cassert>
#include <charconv>
#include <cstdint>
#include <fstream>
#include <iostream>
#include <map>
#include <memory>
#include <utility>
#include <string>
#include <vector>
using i64 = int64_t;
using u64 = uint64_t;
int mod(i64 x, int p) {
    int t = x % p;
    return t < 0 ? t + p : t;
}
i64 inverse(i64 a, i64 n) {
    i64 u = 1, v = 0, r = a, s = n;
    while (s) {
        i64 q = r / s;
        i64 t = r - q * s;
        r = s;
        s = t;
        t = u - q * v;
        u = v;
        v = t;
    }
    assert(r == 1);
    return (u % n + n) % n;
}
u64 power(u64 x, int n, u64 m) {
    u64 y = 1;
    while (n) {
        if (n & 1)
            y = y * x % m;
        x = x * x % m;
        n >>= 1;
    }
    return y;
}
template <int M, int L> struct Chart {
    std::array<uint8_t, M * M> table{};
    Chart() {
        for (int c = 0; c < M; c++)
            for (int d = 0; d < M; d++) {
                if (c % L)
                    table[c * M + d] = d * inverse(c, M) % M;
                else if (d % L)
                    table[c * M + d] = M + ((c * inverse(d, M)) % M) / L;
            }
    }
    int key(u64 c, u64 d) const { return table[(c % M) * M + d % M]; }
};
Chart<32, 2> ch2;
Chart<9, 3> ch3;
Chart<169, 13> ch13;
std::array<int8_t, 48 * 12 * 182> edges;
int edge(u64 c, u64 d) {
    return edges[(ch2.key(c, d) * 12 + ch3.key(c, d)) * 182 + ch13.key(c, d)];
}
// The real symbol is even: reflecting both endpoint fractions in 0
// allows either determinant sign to use the same ordered denominator pair.
template <class U> int symbol(U a, U q) {
    U r = q, s = a, previous = 0, current = 1;
    int sum = edge(previous, current);
    while (s) {
        U h = r / s, rem = r - h * s, next = previous + h * current;
        sum += edge(current, next);
        previous = current;
        current = next;
        r = s;
        s = rem;
    }
    assert(current == q);
    return sum;
}
bool prime(int p) {
    if (p < 2)
        return false;
    for (int j = 2; j * j <= p; j++)
        if (p % j == 0)
            return false;
    return true;
}

// The first continued-fraction quotients are common to all fractions in a
// short real interval. Cache their forward integral and their reverse edge
// integrals as functions of a/q modulo the (fixed) conductor.
struct Prefix {
    static constexpr int N = 48672, bins = 65536, minp = 3000;
    struct Node {
        int r0 = 1, r1 = 0, s0 = 0, s1 = 1, d0 = 0, d1 = 1, forward = 0;
        std::vector<int8_t> reverse;
    };
    std::vector<Node> nodes;
    std::array<int, bins / 2 + 1> index{};
    Prefix() {
        Node root;
        root.forward = edge(0, 1);
        root.reverse.assign(N, 0);
        nodes.push_back(std::move(root));
        std::map<std::pair<int, int>, int> seen;
        for (int bin = 0; bin < bins / 2; bin++) {
            int r = bins, s = bin, lastR = bins, lastS = bin + 1, id = 0;
            while (s && lastS && std::min(r, lastR) * minp > bins) {
                int h = r / s;
                if (h != lastR / lastS)
                    break;
                const auto &parent = nodes[id];
                int next = parent.d0 + h * parent.d1;
                if (next > minp)
                    break;
                auto key = std::make_pair(id, h);
                auto it = seen.find(key);
                if (it == seen.end()) {
                    Node child;
                    child.r0 = parent.s0;
                    child.r1 = parent.s1;
                    child.s0 = parent.r0 - h * parent.s0;
                    child.s1 = parent.r1 - h * parent.s1;
                    child.d0 = parent.d1;
                    child.d1 = next;
                    child.forward = parent.forward + edge(parent.d1, next);
                    child.reverse.resize(N);
                    for (int x = 0; x < N; x++) {
                        int rr = mod(parent.r0 + i64(parent.r1) * x, N);
                        int ss = mod(parent.s0 + i64(parent.s1) * x, N);
                        child.reverse[x] = parent.reverse[x] + edge(ss, rr);
                    }
                    id = nodes.size();
                    nodes.push_back(std::move(child));
                    seen.emplace(key, id);
                } else
                    id = it->second;
                int t = r - h * s;
                r = s;
                s = t;
                t = lastR - h * lastS;
                lastR = lastS;
                lastS = t;
            }
            index[bin] = id;
        }
    }
};

// For 0<a<q/2 and (a,q)=1, the penultimate denominator is the
// representative of ±a^{-1} in (0,q/2). Reading the Euclidean quotients
// for that representative reverses the original list of denominators.
// Split at B: small denominators are forward edges, big ones are reverse
// Euclidean remainders with the inverse exponent. Both passes share a loop.
struct Fold {
    int p, q, B, qinv;
    const Prefix *cache;
    std::vector<int> digit, step;
    i64 zero = 0, first = 0, second = 0;
    explicit Fold(int pp, const Prefix *pc = nullptr)
        : p(pp), q(p * p), B(p), qinv(inverse(q % Prefix::N, Prefix::N)), cache(pc), digit(p),
          step(p) {
        for (int b = 1; b < p; b++) {
            digit[b] = (power(b, p - 1, q) - 1) / p;
            step[b] = p - inverse(b, p);
        }
    }
    void batch(int a0, int len, int base) {
        constexpr int K = 16;
        int k[K], w[K], v[K] = {};
        for (int j = 0; j < len; j++) {
            int x = digit[base + j];
            k[j] = x;
            w[j] = x * (x - 1) / 2 % p;
            x += step[base + j];
            digit[base + j] = x >= p ? x - p : x;
        }
        unsigned r = q, s = a0, lastR = q, lastS = a0 + len - 1, d0 = 0, d1 = 1;
        int prefix = edge(0, 1);
        if (cache) {
            int bin = i64(a0) * Prefix::bins / q;
            if (i64(a0 + len - 1) * Prefix::bins < i64(bin + 1) * q) {
                const auto &node = cache->nodes[cache->index[bin]];
                auto value = [&](int h, int k, int a) {
                    return unsigned(i64(h) * q + i64(k) * a);
                };
                r = value(node.r0, node.r1, a0);
                s = value(node.s0, node.s1, a0);
                lastR = value(node.r0, node.r1, a0 + len - 1);
                lastS = value(node.s0, node.s1, a0 + len - 1);
                d0 = node.d0;
                d1 = node.d1;
                prefix = node.forward;
                int x = i64(qinv) * a0 % Prefix::N;
                for (int j = 0; j < len; j++) {
                    v[j] = node.reverse[x];
                    x += qinv;
                    if (x >= Prefix::N)
                        x -= Prefix::N;
                }
            }
        }
        while (s && lastS) {
            if (d1 > B && r <= unsigned(B) && lastR <= unsigned(B))
                break;
            unsigned h = r / s, other = lastR / lastS;
            if (other != h)
                break;
            int dr = len > 1 ? (int(lastR) - int(r)) / (len - 1) : 0;
            int ds = len > 1 ? (int(lastS) - int(s)) / (len - 1) : 0;
            for (int j = 0; j < len; j++) {
                unsigned rr = r + j * dr, ss = s + j * ds;
                if (rr > unsigned(B))
                    v[j] += edge(ss, rr);
            }
            unsigned rem = r - h * s, otherrem = lastR - h * lastS, d2 = d0 + h * d1;
            if (d2 <= unsigned(B))
                prefix += edge(d1, d2);
            r = s;
            s = rem;
            lastR = lastS;
            lastS = otherrem;
            d0 = d1;
            d1 = d2;
        }
        int dr = len > 1 ? (int(lastR) - int(r)) / (len - 1) : 0;
        int ds = len > 1 ? (int(lastS) - int(s)) / (len - 1) : 0;
        for (int j = 0; j < len; j++) {
            unsigned rr = r + dr * j, ss = s + ds * j, prev = d0, cur = d1;
            int forward = prefix, back = v[j];
            while (ss && (cur <= unsigned(B) || rr > unsigned(B))) {
                if (rr > unsigned(B))
                    back += edge(ss, rr);
                unsigned h = rr / ss, rem = rr - h * ss, next = prev + h * cur;
                if (next <= unsigned(B))
                    forward += edge(cur, next);
                rr = ss;
                ss = rem;
                prev = cur;
                cur = next;
            }
            zero += forward + back;
            first += i64(k[j]) * (forward - back);
            second += i64(w[j]) * (forward + back) + i64(k[j]) * back;
        }
    }
    int coefficient() {
        for (int z = 0; z <= q / 2; z += p) {
            int end = std::min(p - 1, q / 2 - z);
            for (int base = 1; base <= end; base += 16)
                batch(z + base, std::min(16, end - base + 1), base);
            first %= p;
            second %= p;
        }
        assert(zero == 0 && mod(first, p) == 0);
        return mod(-second, p);
    }
};

// In the direct sum, advancing a numerator b by p changes its Fermat
// quotient digit by -1/b modulo p. Pairing a and q-a cancels the scale 2.
int direct_coefficient(int p) {
    const int q = p * p;
    std::vector<int> digit(p), step(p);
    for (int b = 1; b < p; ++b) {
        digit[b] = (power(b, p - 1, q) - 1) / p;
        step[b] = p - inverse(b, p);
    }
    i64 zero = 0, first = 0, second = 0;
    for (int offset = 0; offset <= q / 2; offset += p) {
        const int last = std::min(p - 1, q / 2 - offset);
        for (int b = 1; b <= last; ++b) {
            const int value = symbol<uint32_t>(offset + b, q);
            const int k = digit[b];
            zero += value;
            first += i64(value) * k;
            second += i64(value) * k * (k - 1) / 2;
            digit[b] = (k + step[b]) % p;
        }
        first %= p;
        second %= p;
    }
    assert(zero == 0 && mod(first, p) == 0);
    return mod(-second, p);
}

int main(int argc, char **argv) {
    if (argc < 3) {
        std::cerr << "Usage: plus_coefficient EDGE_TABLE PRIME [PRIME ...]\n";
        return 2;
    }
    std::vector<int> primes;
    for (int i = 2; i < argc; ++i) {
        std::string input = argv[i];
        int p = 0;
        auto end = input.data() + input.size();
        auto result = std::from_chars(input.data(), end, p);
        if (result.ec != std::errc() || result.ptr != end || p < 7 || p >= 30000 ||
            p % 4 != 3 || !prime(p)) {
            std::cerr << "Expected a prime p = 3 mod 4 with 7 <= p < 30000: " << input << '\n';
            return 2;
        }
        primes.push_back(p);
    }

    std::ifstream data(argv[1], std::ios::binary);
    if (!data.read(reinterpret_cast<char *>(edges.data()), edges.size()) ||
        data.peek() != std::ifstream::traits_type::eof()) {
        std::cerr << "Expected a table of exactly " << edges.size()
                  << " bytes from build_edges.py\n";
        return 1;
    }
    std::unique_ptr<Prefix> cache;
    std::cout << "p,A_plus_mod_p\n";
    for (int p : primes) {
        int residue;
        if (p < 3000) {
            residue = direct_coefficient(p);
        } else {
            if (p >= 10000 && !cache)
                cache = std::make_unique<Prefix>();
            Fold fold(p, p >= 10000 ? cache.get() : nullptr);
            residue = fold.coefficient();
        }
        std::cout << p << ',' << residue << std::endl;
    }
}


==> anc/code/sample/finite_sum.cpp <==
// Recompute the positive second moment by exact continued-fraction paths.
// The only data input is the freshly integrated Wuthrich/Manin table.
#include <algorithm>
#include <cassert>
#include <cstdint>
#include <cstdlib>
#include <fstream>
#include <iostream>
#include <string>
#include <vector>

using u32 = std::uint32_t;
using i64 = std::int64_t;
using u64 = std::uint64_t;

template<unsigned M, unsigned L>
struct LocalProjective {
    int code[M][M]{};
    LocalProjective() {
        for (unsigned u=0; u<M; ++u)
            for (unsigned v=0; v<M; ++v) {
                if (u%L==0 && v%L==0) { code[u][v]=-1; continue; }
                bool first=u%L;
                unsigned a=first?u:v, b=first?v:u, inv=1;
                while ((a*inv)%M!=1) ++inv;
                unsigned t=(b*inv)%M;
                code[u][v]=first?t:(M+t/L);
            }
    }
    int operator()(u32 c, u32 d) const { return code[c%M][d%M]; }
};
const LocalProjective<32,2> at2;
const LocalProjective<9,3> at3;
const LocalProjective<169,13> at13;
constexpr unsigned size = 48*12*182;
std::int8_t edges[size];
inline unsigned idx(u32 c,u32 d) {return (at2(c,d)*12+at3(c,d))*182+at13(c,d);}
inline int edge(u32 c,u32 d) {return edges[idx(c,d)];}

void read_edges(const std::string& path) {
    std::ifstream file(path);
    size_t count=0;
    u32 c,d; int e;
    while (file >> c >> d >> e) {
        if (count>=size || idx(c,d)!=count || e< -127 || e>127) std::abort();
        edges[count++]=static_cast<std::int8_t>(e);
    }
    if (count!=size) std::abort();
}

// Integer row (u,v) gives the current, ordered pair of cusp denominators.
// For local slope y/x, infinity is the right endpoint (denominator v).
inline int tail(u32 x,u32 y,u32 u,u32 v) {
    int value=0;
    while (x) {
        u32 quotient=y/x;
        u32 rem=y-quotient*x;
        u32 next=u+quotient*v;
        value+=edge(v,next);
        u=v; v=next;
        y=x; x=rem;
    }
    return value;
}

u32 modpow(u32 a,u32 e,u32 m) {
    u64 x=a%m,r=1;
    while(e) {
        if (e&1) r=r*x%m;
        x=x*x%m;
        e>>=1;
    }
    return r;
}

struct Digits {
    std::vector<int> current,inv,binomial;
    int pos=0,p;
    explicit Digits(int prime): current(prime),inv(prime),binomial(prime),p(prime) {
        for(int b=1;b<p;++b) {
            inv[b]=modpow(b,p-2,p);
            u32 v=modpow(b,p-1,p*p);
            assert(v%p==1);
            current[b]=(v-1)/p;
            binomial[b]=(static_cast<i64>(b)*(b-1)/2)%p;
        }
    }
    // Call exactly once per successive numerator 1,2,...,(q-1)/2.
    int next() {
        if (++pos==p) {pos=0; return -1;}
        int k=current[pos];
        int z=k-inv[pos];
        current[pos]=z<0?z+p:z;
        return k;
    }
};
int mod(i64 a,int p) {int r=a%p; return r<0?r+p:r;}

void compute(int p) {
    const u32 q=p*p;
    const u32 K=std::max<unsigned>(2,p/5);
    Digits digits(p);
    i64 s0=0,s1=0,s2=0;
    u32 a=0, ln=0,ld=1,rn=1,rd=K;
    int left=0;
    // Sweep Farey intervals of order K through [0,1/2]. Neighbouring
    // endpoints are connected by one known edge. A/q never lies on a
    // boundary since each of its reduced denominators is p or p^2>K.
    while (2*ln<ld) {
        int right=left+edge(ld,rd);
        u32 max_a=static_cast<u32>((static_cast<u64>(rn)*q)/rd);
        u32 x=static_cast<u32>(static_cast<u64>(rn)*q-static_cast<u64>(rd)*a);
        u32 y=static_cast<u32>(static_cast<u64>(ld)*a-static_cast<u64>(ln)*q);
        while(a<max_a) {
            ++a; x-=rd; y+=ld;
            int k=digits.next();
            if (k<0) continue;
            int symbol=right+tail(x,y,ld,rd);
            s0+=symbol;
            s1+=static_cast<i64>(symbol)*k;
            s2+=static_cast<i64>(symbol)*digits.binomial[k];
        }
        u32 h=(K+ld)/rd;
        u32 nn=h*rn-ln,nd=h*rd-ld;
        ln=rn;ld=rd;rn=nn;rd=nd;left=right;
    }
    if (a!=(q-1)/2 || s0 || mod(s1,p)) {
        std::cerr<<"moment invariant failed "<<p<<" "<<a<<" "<<s0<<" "<<mod(s1,p)<<"\n";
        std::exit(2);
    }
    std::cout << p << "," << mod(-s2,p) << "," << s0 << "," << mod(s1,p)
              << "\n" << std::flush;
}
int main(int argc,char** argv) {
    if (argc<3) return 1;
    read_edges(argv[1]);
    for(int j=2;j<argc;++j) compute(std::stoi(argv[j]));
}


==> anc/code/sample/fourier.py <==
"""Enclose exp, cos and the real period by Arb; export exact Fourier coefficients."""
from array import array
from collections import defaultdict
from math import gcd,isqrt
from fractions import Fraction
from pathlib import Path
from sage.all import EllipticCurve, RealBallField, RealIntervalField, GF

work = Path.cwd()
N=48672
S=2**61
C=2**33
B=RealBallField(160)
I=RealIntervalField(160)
pi=B.pi()

def unique_floor(value):
    z=I(value)
    lo=int(z.lower().floor()); hi=int(z.upper().floor())
    assert lo==hi, (value,lo,hi)
    return lo

anchors=defaultdict(list)
for line in (work/'numerical-anchors.tsv').read_text().splitlines():
    a,d,s=map(int,line.split())
    anchors[d].append((a,s))
E=EllipticCurve([39,0])
models=E.isogeny_class()
assert {tuple(map(int,e.a_invariants())) for e in models}=={(0,0,0,39,0),(0,0,0,-156,0)}
assert max(int(x) for row in models.matrix() for x in row)==2
assert [int(E.change_ring(GF(p)).cardinality()) for p in [7,11]]==[8,12]
omega=(B(1)/4).gamma()**2 / (2*pi.sqrt()*B(39).sqrt().sqrt())
omega_floor=unique_floor(omega*S)
print("real period enclosure",omega,"optimal isogeny degree <=2; #E(F7)=8, #E(F11)=12",flush=True)
tmax=0
with (work/'certificate_params.txt').open('w') as f:
    print(omega_floor,file=f)
    for d,items in sorted(anchors.items()):
        Q=N//gcd(d,N)
        assert gcd(d,Q)==1
        e=1
        for ell in [2,3,13]:
            if Q%ell==0: e*=int(E.root_number(ell))
        T=isqrt(16*d*d*Q)+1
        # The finite fixed-point sum has error <= (4*T*(T+1)+2*T)/S + 4*T/C.
        # The omitted tail is at most 4*(1+d*sqrt(Q)/6)*2^(-34);
        # use 4*d*sqrt(Q) < T to obtain a rational upper bound.
        error = (Fraction(4*T*(T+1) + 2*T, S) + Fraction(4*T, C)
                 + (4 + Fraction(T, 6)) / 2**34)
        assert error < Fraction(1, 128)
        tmax=max(tmax,T)
        r=unique_floor(S*(-2*pi/(d*B(Q).sqrt())).exp())
        print(d,Q,e,T,r,len(items),file=f)
        cs=[]
        for j in range(d//2+1):
            if (4*j)%d==0: raw=(C,0,-C,0)[(4*j//d)%4]
            elif (6*j)%d==0: raw=(2,1,-1,-2,-1,1)[(6*j//d)%6]*(C//2)
            else: raw=unique_floor(C*(2*pi*j/d).cos())
            cs.append(raw)
        print(*cs,file=f)
        for a,s in items:
            iv=pow(Q*a,-1,d)
            print(a,iv,s,file=f)
print("denominator_groups",len(anchors),"anchors",sum(map(len,anchors.values())),"max_truncation",tmax,flush=True)
assert tmax<2000000
coefs=E.pari_curve().ellan(tmax)
v=array('i',(int(a) for a in coefs))
assert v.itemsize == 4
with (work/'newform-coefficients.i32').open('wb') as file:
    v.tofile(file)


# Recover every proposed integral from the reconstructed Manin edges.
root=Path.cwd()
factors=((2,32),(3,9),(13,169))
def index(c,d):
    key=0
    for l,m in factors:
        if c%l: t=(d*pow(c,-1,m))%m
        else: t=m+(c*pow(d,-1,m)%m)//l
        key=key*(m+m//l)+t
    return key
edges={}
with (root/"independent-edges.tsv").open() as f:
    for line in f:
        c,d,s=map(int,line.split()); edges[index(c,d)]=s
assert len(edges)==104832
cnt=0
for line in (root/"numerical-anchors.tsv").read_text().splitlines():
    a,b,expected=map(int,line.split())
    h,k=1,0
    actual=0
    while b:
        q,r=divmod(a,b)
        v=h+q*k
        actual+=edges[index(k,v)]
        a,b=b,r
        h,k=k,v
    assert actual==expected,(line,actual)
    cnt+=1
print("Checked", cnt, "paths against the proposed cusp integrals", flush=True)


==> anc/code/sample/rebuild.py <==
"""Build the Manin edge values by direct numerical cusp integration and exact relations.

Run with SageMath Python in the working directory created by run.py.
"""
import math
import time
from pathlib import Path
from sage.all import EllipticCurve, QQ
from sage.env import SAGE_VERSION
from sage.schemes.elliptic_curves.mod_sym_num import ModularSymbolNumerical

start = time.monotonic()
out = Path.cwd()
N = 48672
curve = EllipticCurve([39, 0])
assert curve.conductor() == N
M = ModularSymbolNumerical(curve)
factors = [(2,32),(3,9),(13,169)]
tables = []
local_reps = []
for ell,m in factors:
    reps = [(1,i) for i in range(m)] + [(ell*i,1) for i in range(m//ell)]
    local_reps.append(reps)
    loc = [[None]*m for _ in range(m)]
    for c in range(m):
        for d in range(m):
            if c%ell:
                loc[c][d] = (d*pow(c,-1,m))%m
            elif d%ell:
                loc[c][d] = m+((c*pow(d,-1,m))%m)//ell
    tables.append(loc)
def ix(c,d):
    return (tables[0][c%32][d%32]*12 + tables[1][c%9][d%9])*182 + tables[2][c%169][d%169]
from itertools import product
def crt(a):
    return sum(v*(N//m)*pow(N//m,-1,m) for v,(_,m) in zip(a,factors))%N
coords = [(crt(c),crt(d)) for pts in product(*local_reps) for c,d in [zip(*pts)]]
assert all(ix(c,d)==j for j,(c,d) in enumerate(coords))
n = len(coords)
assert n == 104832
print("Sage", SAGE_VERSION, "N", N, "period", curve.period_lattice().basis()[0],
      "isogeny_models", [C.a_invariants() for C in curve.isogeny_class()], flush=True)
sym = [ix(-c,d) for c,d in coords]
swp = [ix(d,c) for c,d in coords]
rot = [ix(d,-c-d) for c,d in coords]
print("prepared group action", round(time.monotonic()-start,2), flush=True)
# A nonunitary cusp only contributes an additive constant for its Gamma_0(N)
# orbit. Choose that constant so one rational reference has value zero. All
# endpoints in the finite sums are unitary, where we retain the absolute
# integral rather than fixing a gauge.
from collections import defaultdict, Counter
D = 1100
def orbit(c,d):
    t = math.gcd(d,N)
    u = math.gcd(t,N//t)
    if u==1: return None
    w=((d//t)*c)%u
    return (t,min(w,-w%u))
def cusp_key(a,c):
    if not c: return (0,0)
    a%=c
    return (min(a,c-a),c)
# Union the order-two edge identities algebraically. A representative fixed
# by orientation reversal is identically zero.
reps = {}
rep_id=[]
rep_sign=[]
zero=set()
for i,(c,d) in enumerate(coords):
    left=min(i,sym[i]); right=min(swp[i],sym[swp[i]])
    key=min(left,right)
    j=reps.setdefault(key,len(reps))
    rep_id.append(j)
    rep_sign.append(1 if key==left else -1)
    if left==right: zero.add(j)
num_edges=len(reps)
# Store each linear identity as a sparse row of signed coefficients.
equations=[]
adj=defaultdict(list)
def relation(terms):
    coeff={}
    for v,m in terms:
        coeff[v]=coeff.get(v,0)+m
    row=tuple((v,m) for v,m in coeff.items() if m)
    if not row: return
    j=len(equations); equations.append(row)
    for v,m in row: adj[v].append(j)
seen=set()
for i in range(n):
    indices=(i,rot[i],rot[rot[i]])
    row=tuple(sorted((rep_id[k],rep_sign[k]) for k in indices))
    neg=tuple(sorted((j,-s) for j,s in row))
    key=min(row,neg)
    if key not in seen:
        relation(key); seen.add(key)
cusp_ids={}
orbit_ref={}
unitary=[]
def cusp_node(a,d):
    key=cusp_key(a,d)
    if key not in cusp_ids:
        idx=num_edges+len(cusp_ids)
        cusp_ids[key]=idx
        oid=orbit(*key)
        if oid is None:
            unitary.append((key,idx))
        else:
            orbit_ref.setdefault(oid,idx)
    return cusp_ids[key]
def edge_term(c,d):
    i=ix(c,d)
    return (rep_id[i],rep_sign[i])
inf=cusp_node(1,0)
zero_cusp=cusp_node(0,1)
relation((edge_term(0,1),(inf,1),(zero_cusp,-1)))
for d in range(1,D+1):
    for c in range(1,d+1):
        if math.gcd(c,d)!=1: continue
        a=pow(d,-1,c); b=(a*d-1)//c
        relation((edge_term(c,d),(cusp_node(a,c),1),(cusp_node(b,d),-1)))
# Signed affine union-find: each unknown equals ±root plus an integer.
# This also solves differences of two unanchored values when a third is known.
count=num_edges+len(cusp_ids)
par=list(range(count))
sgn=[1]*count
off=[0]*count
mass=[1]*count
rootval=[None]*count
def find(i):
    j=par[i]
    if j!=i:
        r=find(j)
        off[i]+=sgn[i]*off[j]
        sgn[i]*=sgn[j]
        par[i]=r
    return par[i]
def assign(v,z):
    r=find(v)
    z=(z-off[v])*sgn[v]
    if rootval[r] is not None:
        assert rootval[r]==z,(r,rootval[r],z)
        return []
    rootval[r]=z
    return adj[r]
def process(todo):
    todo=list(todo)
    while todo:
        j=todo.pop()
        total=0
        coeff={}
        for v,m in equations[j]:
            r=find(v)
            total+=m*off[v]
            a=m*sgn[v]
            if rootval[r] is not None:
                total+=a*rootval[r]
            else:
                coeff[r]=coeff.get(r,0)+a
        terms=[(r,a) for r,a in coeff.items() if a]
        if not terms:
            assert total==0,(j,total,equations[j])
        elif len(terms)==1:
            r,a=terms[0]
            assert total%a==0,(j,a,total)
            todo.extend(assign(r,-total//a))
        elif len(terms)==2 and abs(terms[0][1])==abs(terms[1][1]):
            (r,a),(s,b)=terms
            if mass[r]>mass[s]: r,s,a,b=s,r,b,a
            assert total%a==0
            par[r]=s; sgn[r]=-b//a; off[r]=-total//a
            mass[s]+=mass[r]
            todo.extend(adj[r])
            adj[s].extend(adj[r])
            del adj[r]
def known(v):
    r=find(v)
    return None if rootval[r] is None else sgn[v]*rootval[r]+off[v]
def known_count():
    return sum(known(i) is not None for i in range(num_edges))
for v in [*zero, *orbit_ref.values(), inf]:
    assign(v, 0)
process(range(len(equations)))
print("relations",len(equations),"edge_orbits",num_edges,"gauge_orbits",len(orbit_ref),
      "cusp_variables",len(cusp_ids),"initial_known",known_count(),flush=True)
integrated=0
with (out/'numerical-anchors.tsv').open('w') as anchors:
    for ((a,d),v) in sorted(unitary,key=lambda e:(e[0][1],e[0][0])):
        if known(v) is not None: continue
        z=2*M._value_ioo_to_r(QQ((a,d)),sign=1)
        assert z.denominator()==1, (a,d,z)
        print(a,d,int(z),sep='\t',file=anchors)
        process(assign(v,int(z))); integrated+=1
        if integrated%500==0:
            k=known_count()
            print("integrated",integrated,"d",d,"known",k,"of",num_edges,
                  "seconds",round(time.monotonic()-start,2),flush=True)
            if k==num_edges: break
k=known_count()
print("integrals",integrated,"known",k,"of",num_edges,flush=True)
if k!=num_edges:
    roots={find(i) for i in range(num_edges) if known(i) is None}
    print("unknown edge components",len(roots),"all roots",len({find(i) for i in range(count) if known(i) is None}),flush=True)
    # Reduce every remaining equation to the present representative variables.
    # Keep one primitive integer equation for each homogeneous/affine constraint.
    from functools import reduce
    rows=set()
    for row in equations:
        rr={}; b=0
        for v,m in row:
            r=find(v); b+=m*off[v]
            if rootval[r] is not None: b+=m*sgn[v]*rootval[r]
            else: rr[r]=rr.get(r,0)+sgn[v]*m
        coeffs=sorted((r,v) for r,v in rr.items() if v)
        if not coeffs:
            assert b==0; continue
        g=reduce(math.gcd,[b]+[v for r,v in coeffs])
        if coeffs[0][1]<0: g=-g
        rows.add((tuple((r,v//g) for r,v in coeffs),b//g))
    print("remaining unique linear equations",len(rows),dict(Counter(len(x) for x,b in rows)),flush=True)
    # Incremental exact fraction-free row reduction in a sparse echelon basis.
    # Natural vertex order is replaced by minimum row incidence, leaving highly
    # connected roots until the end. Back substitution only uses exact division.
    by_freq=Counter(r for row,b in rows for r,m in row)
    rank_order={r:i for i,r in enumerate(sorted(by_freq,key=lambda r:(by_freq[r],r)))}
    root_of={i:r for r,i in rank_order.items()}
    pivots={}
    for row,b in sorted(rows,key=lambda e:(len(e[0]),e)):
        rr={rank_order[r]:v for r,v in row}
        while rr:
            i=min(rr); a=rr[i]
            if i not in pivots:
                pivots[i]=(rr,b); break
            src,sb=pivots[i]; c=src[i]; g=math.gcd(a,c)
            u=c//g; v=a//g
            if u!=1:
                rr={j:x*u for j,x in rr.items()}
            for j,x in src.items():
                rr[j]=rr.get(j,0)-v*x
                if not rr[j]: del rr[j]
            b=b*u-sb*v
            if rr:
                g=reduce(math.gcd,rr.values(),b)
                if g>1: rr={j:x//g for j,x in rr.items()}; b//=g
        else:
            assert b==0,"contradictory numerical anchors"
    print("residual rank",len(pivots),"columns",len(by_freq),flush=True)
    # Express unresolved edges as affine forms in the remaining free roots.
    # Larger unitary cusp denominators divisible by N have width one, so their
    # Fourier series is still short. Integrate only independent constraints.
    from fractions import Fraction
    from random import Random
    from sage.all import matrix, vector
    from itertools import chain
    un={find(i) for i in range(count) if known(i) is None}
    nonpiv=sorted(un-{root_of[i] for i in pivots})
    free={r:{k:1} for k,r in enumerate(nonpiv)}
    width=len(free)
    def add_form(f,g,m):
        for k,z in g.items():
            y=f.get(k,0)+z*m
            if y: f[k]=y
            elif k in f: del f[k]
    for i in sorted(pivots,reverse=True):
        rr,b=pivots[i]; ff={-1:-b} if b else {}
        for j,x in rr.items():
            if j!=i: add_form(ff,free[root_of[j]],-x)
        if rr[i]!=1: ff={k:Fraction(v,rr[i]) for k,v in ff.items()}
        free[root_of[i]]=ff
    forms=[]
    for i in range(n):
        v=rep_id[i]; r=find(v); z=known(v)
        if z is not None: ff={-1:z*rep_sign[i]} if z else {}
        else:
            ff={k:x*sgn[v]*rep_sign[i] for k,x in free[r].items()}
            if off[v]: ff[-1]=ff.get(-1,0)+off[v]*rep_sign[i]
        forms.append(ff)
    def path(a,d):
        ff={}; c,e=1,0
        while d:
            h,a,d=a//d,d,a%d
            w=c+h*e
            add_form(ff,forms[ix(e,w)],1)
            c,e=e,w
        return ff
    prime=1000003
    selected={}
    exact_rows=[]
    def independent(ff):
        rr={k:(int(x.numerator)*pow(int(x.denominator),-1,prime))%prime
            for k,x in ff.items() if k!=-1}
        rr={k:v for k,v in rr.items() if v}
        while rr:
            j=min(rr); a=rr[j]
            if j not in selected:
                inv=pow(a,-1,prime)
                selected[j]={k:(v*inv)%prime for k,v in rr.items()}
                return True
            for k,v in selected[j].items():
                z=(rr.get(k,0)-a*v)%prime
                if z: rr[k]=z
                else: rr.pop(k,None)
        return False
    def candidate(a,d,gauge,fh):
        ff=path(a,d)
        if not independent(ff): return
        if gauge: z=0
        else:
            val=2*M._value_ioo_to_r(QQ((a,d)),sign=1)
            assert val.denominator()==1,(a,d,val)
            z=int(val); print(a,d,z,sep='\t',file=fh)
        exact_rows.append(([ff.get(i,0) for i in range(width)],z-ff.get(-1,0)))
    with (out/'numerical-anchors.tsv').open('a') as fh:
        extra_groups=set(orbit_ref)
        for d in range(1,N+1):
            if N%d: continue
            for a in range(1,d//2+2):
                if math.gcd(a,d)!=1: continue
                grp=orbit(a,d)
                if grp and grp not in extra_groups:
                    candidate(a,d,True,fh)
                    extra_groups.add(grp)
        # One deterministic list of denominator classes spanning paths near every
        # cusp, followed by a bounded wider search if a direction survives.
        rand=Random(48672)
        for d in chain((N,1521,5408,32,169,288,9,2*N,3*N,5*N,7*N,11*N),
                       (v*m for v in [1,9,32,169,288,1521,5408,N]
                             for m in [1,7,11,17,31,61,127,251,509,1009,2003]
                             if 1<v*m<600000 and math.gcd(v*m,N//math.gcd(v*m,N))==1)):
            if len(selected)==width: break
            aa=[a for a in range(1,d//2+1) if math.gcd(a,d)==1]
            rand.shuffle(aa)
            for a in aa:
                candidate(a,d,False,fh)
                if len(selected)==width: break
            print("extra denominator",d,"linear rank",len(selected),"required",width,flush=True)
    # Roots occurring solely in the auxiliary Farey graph can be left free if
    # every edge is nevertheless fixed. Solve, then explicitly test that claim.
    A=matrix(QQ,[x for x,b in exact_rows],ncols=width)
    b=vector(QQ,[b for x,b in exact_rows])
    sol=[Fraction(int(z.numerator()),int(z.denominator())) for z in A.solve_right(b)]
    for direction in A.right_kernel().basis():
        direction=[Fraction(int(z.numerator()),int(z.denominator())) for z in direction]
        assert all(sum(x*direction[k] for k,x in f.items() if k!=-1)==0
                   for f in forms),"more independent unitary paths required"
    for r,ff in free.items():
        z=ff.get(-1,0)+sum(x*sol[k] for k,x in ff.items() if k!=-1)
        assert z==int(z)
        rootval[r]=int(z)
    k=known_count()
    print("after exact solution",k,"of",num_edges,"free dimension",width-len(selected),flush=True)
    assert k==num_edges
process(range(len(equations)))
ev=[rep_sign[i]*known(rep_id[i]) for i in range(n)]
assert all(ev[i]==ev[sym[i]]==-ev[swp[i]] for i in range(n))
assert all(ev[i]+ev[rot[i]]+ev[rot[rot[i]]]==0 for i in range(n))
with (out/'independent-edges.tsv').open('w') as f:
    for (c,d),z in zip(coords,ev):
        print(c,d,z,sep='\t',file=f)
print("all_relations_checked",n,"range",min(ev),max(ev),"seconds",round(time.monotonic()-start,2),flush=True)


==> anc/code/sample/run.py <==
"""Recompute the fixed 20-prime sample from the equation y^2 = x^3 + 39x.

    sage -python sample/run.py             # all 20 primes
    sage -python sample/run.py 2179 2311   # two primes from the sample

The residue table goes to standard output and progress messages go to standard
error. All intermediate files are rebuilt in a temporary directory.
"""

import argparse
import math
import os
from pathlib import Path
import random
import subprocess
import sys
import tempfile


def draw_sample():
    population = [
        p for p in range(7, 30000, 4)
        if all(p % d for d in range(3, math.isqrt(p) + 1, 2))
    ]
    assert len(population) == 1632
    return sorted(random.Random(108).sample(population, 20))


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("primes", nargs="*", type=int, help="members of the fixed sample")
    args = parser.parse_args()
    sample = draw_sample()
    primes = args.primes or sample
    if any(p not in sample for p in primes) or len(set(primes)) != len(primes):
        parser.error("select distinct primes from " + ", ".join(map(str, sample)))
    if not __debug__:
        parser.error("run with Python assertions enabled")

    sources = Path(__file__).resolve().parent
    env = os.environ.copy()
    for name in ("OMP_NUM_THREADS", "OPENBLAS_NUM_THREADS", "MKL_NUM_THREADS",
                 "VECLIB_MAXIMUM_THREADS", "BLIS_NUM_THREADS"):
        env[name] = "1"
    env["PYTHONDONTWRITEBYTECODE"] = "1"
    with tempfile.TemporaryDirectory(prefix="manin-") as directory:
        work = Path(directory).resolve()
        env["TMPDIR"] = str(work)
        compiler = env.get("CXX", "c++")
        for stem in ("verify", "finite_sum"):
            subprocess.run(
                [compiler, "-O3", "-std=c++17", sources / (stem + ".cpp"), "-o", work / stem],
                cwd=work, env=env, check=True
            )
        for filename in ("rebuild.py", "fourier.py"):
            subprocess.run(
                [sys.executable, "-u", sources / filename],
                cwd=work, env=env, stdout=sys.stderr, check=True
            )
        subprocess.run([work / "verify"], cwd=work, env=env, stdout=sys.stderr, check=True)
        print("p,plus_T2_mod_p,constant_moment,linear_moment_mod_p", flush=True)
        subprocess.run(
            [work / "finite_sum", work / "independent-edges.tsv", *map(str, primes)],
            cwd=work, env=env, check=True
        )


if __name__ == "__main__":
    main()


==> anc/code/sample/verify.cpp <==
// Verify every numerical anchor by Wuthrich (14), using only fixed-point
// integer operations after the Arb-certified constants and exact a_n input.
#include <algorithm>
#include <cassert>
#include <cmath>
#include <cstdint>
#include <cstdlib>
#include <fstream>
#include <iostream>
#include <vector>
using i64=std::int64_t;
using i128=__int128_t;
using u128=__uint128_t;
constexpr i64 S=i64(1)<<61;
constexpr i64 C=i64(1)<<33;

int main(){
    std::ifstream pars("certificate_params.txt");
    std::ifstream file("newform-coefficients.i32",std::ios::binary|std::ios::ate);
    if (!pars || !file) return 1;
    auto len=file.tellg();
    std::vector<std::int32_t> coeff(1+static_cast<size_t>(len)/4);
    file.seekg(0); file.read(reinterpret_cast<char*>(coeff.data()+1),len);
    i64 omega,r;
    int d,Q,eps,T,count,anchors=0,groups=0;
    long double max_distance=0;
    pars>>omega;
    if(omega<=S) return 2;
    while(pars>>d>>Q>>eps>>T>>r>>count){
        assert(d>0 && Q>0 && (eps==1 || eps==-1));
        assert(T<2000000 && T>0 && static_cast<size_t>(T)<coeff.size());
        assert(static_cast<i64>(T)*T>=16LL*d*d*Q && r>0 && r<S);
        std::vector<i64> cosines(d),pool(d/2+1);
        for(i64& v:pool) pars>>v;
        for(int j=0;j<d;++j) cosines[j]=pool[std::min(j,d-j)];
        std::vector<i128> sums(d);
        i64 w=S;
        int j=0;
        for(int n=1;n<=T;++n) {
            w=static_cast<i64>((static_cast<u128>(w)*r)>>61);
            if(++j==d) j=0;
            assert(std::abs(static_cast<i64>(coeff[n]))<=2LL*n);
            sums[j]+=(static_cast<i128>(coeff[n])*w)/n;
        }
        for(int h=0;h<count;++h) {
            int a,b,z; pars>>a>>b>>z;
            assert(std::abs(z)<128 && (static_cast<i64>(Q%d)*a%d)*b%d==1%d);
            i128 value=0;
            int j1=0,j2=0;
            for(int t=0;t<d;++t) {
                value+=sums[t]*(cosines[j1]-eps*cosines[j2]);
                j1+=a; if(j1>=d) j1-=d;
                j2+=b; if(j2>=d) j2-=d;
            }
            i128 delta=value*2-static_cast<i128>(z)*omega*C;
            if(delta<0) delta=-delta;
            // Difference between numerical integral and candidate z*omega/2.
            // Strict integer comparison with 1/128; no floating decisions.
            if (delta*64>=static_cast<i128>(S)*C) {
                std::cerr<<"anchor failed "<<a<<"/"<<d<<" z="<<z<<" difference "
                         <<static_cast<double>(delta)/(2.0*S*C)<<"\n";return 3;
            }
            max_distance=std::max(max_distance,static_cast<long double>(delta)/(2.L*S*C));
            ++anchors;
        }
        ++groups;
    }
    if (!pars.eof() || anchors != 8520 || groups != 345) return 4;
    std::cout<<"all fixed-point inequalities passed; anchors="<<anchors<<" denominator_groups="<<groups
             <<" largest_observed_absolute_distance="<<static_cast<double>(max_distance)<<"\n";
}


==> anc/inert_primes.csv <==
p,A_plus_mod_p,d_p_mod_p,minus_2d_p_mod_p,equal
7,6,4,6,yes
11,8,7,8,yes
19,9,5,9,yes
23,15,4,15,yes
31,6,28,6,yes
43,27,8,27,yes
47,32,31,32,yes
59,55,2,55,yes
67,22,56,22,yes
71,62,40,62,yes
79,44,57,44,yes
83,68,49,68,yes
103,28,89,28,yes
107,28,93,28,yes
127,27,50,27,yes
131,79,26,79,yes
139,51,44,51,yes
151,73,39,73,yes
163,68,129,68,yes
167,52,141,52,yes
179,62,148,62,yes
191,57,67,57,yes
199,8,195,8,yes
211,111,50,111,yes
223,69,77,69,yes
227,55,86,55,yes
239,206,136,206,yes
251,182,160,182,yes
263,31,116,31,yes
271,267,2,267,yes
283,54,256,54,yes
307,208,203,208,yes
311,135,88,135,yes
331,211,60,211,yes
347,118,288,118,yes
359,149,105,149,yes
367,6,364,6,yes
379,143,118,143,yes
383,212,277,212,yes
419,408,215,408,yes
431,164,349,164,yes
439,284,297,284,yes
443,77,183,77,yes
463,257,103,257,yes
467,388,273,388,yes
479,107,186,107,yes
487,8,483,8,yes
491,304,339,304,yes
499,378,310,378,yes
503,347,78,347,yes
523,133,195,133,yes
547,124,485,124,yes
563,200,463,200,yes
571,7,282,7,yes
587,392,391,392,yes
599,325,137,325,yes
607,379,114,379,yes
619,220,509,220,yes
631,513,59,513,yes
643,225,209,225,yes
647,108,593,108,yes
659,607,26,607,yes
683,396,485,396,yes
691,49,321,49,yes
719,14,712,14,yes
727,197,265,197,yes
739,441,149,441,yes
743,5,369,5,yes
751,236,633,236,yes
787,381,203,381,yes
811,422,600,422,yes
823,238,704,238,yes
827,489,169,489,yes
839,815,12,815,yes
859,770,474,770,yes
863,560,583,560,yes
883,879,2,879,yes
887,407,240,407,yes
907,256,779,256,yes
911,365,273,365,yes
919,706,566,706,yes
947,432,731,432,yes
967,740,597,740,yes
971,568,687,568,yes
983,80,943,80,yes
991,109,441,109,yes
1019,414,812,414,yes
1031,334,864,334,yes
1039,856,611,856,yes
1051,168,967,168,yes
1063,541,261,541,yes
1087,626,774,626,yes
1091,54,1064,54,yes
1103,249,427,249,yes
1123,794,726,794,yes
1151,1136,583,1136,yes
1163,116,1105,116,yes
1171,235,468,235,yes
1187,845,171,845,yes
1223,634,906,634,yes
1231,91,570,91,yes
1259,389,435,389,yes
1279,585,347,585,yes
1283,905,189,905,yes
1291,984,799,984,yes
1303,710,948,710,yes
1307,632,991,632,yes
1319,570,1034,570,yes
1327,160,1247,160,yes
1367,828,953,828,yes
1399,1225,87,1225,yes
1423,165,629,165,yes
1427,806,1024,806,yes
1439,1316,781,1316,yes
1447,120,1387,120,yes
1451,533,459,533,yes
1459,1030,944,1030,yes
1471,141,665,141,yes
1483,462,1252,462,yes
1487,575,456,575,yes
1499,1264,867,1264,yes
1511,647,432,647,yes
1523,504,1271,504,yes
1531,668,1197,668,yes
1543,1390,848,1390,yes
1559,65,747,65,yes
1567,348,1393,348,yes
1571,750,1196,750,yes
1579,548,1305,548,yes
1583,123,730,123,yes
1607,643,482,643,yes
1619,377,621,377,yes
1627,1063,282,1063,yes
1663,373,645,373,yes
1667,1383,142,1383,yes
1699,83,808,83,yes
1723,305,709,305,yes
1747,1331,208,1331,yes
1759,721,519,721,yes
1783,1073,355,1073,yes
1787,556,1509,556,yes
1811,1398,1112,1398,yes
1823,1404,1121,1404,yes
1831,1542,1060,1542,yes
1847,1415,216,1415,yes
1867,1695,86,1695,yes
1871,1740,1001,1740,yes
1879,1638,1060,1638,yes
1907,1831,38,1831,yes
1931,1528,1167,1528,yes
1951,1470,1216,1470,yes
1979,1203,388,1203,yes
1987,1236,1369,1236,yes
1999,1245,377,1245,yes
2003,1684,1161,1684,yes
2011,58,1982,58,yes
2027,659,684,659,yes
2039,89,975,89,yes
2063,1057,503,1057,yes
2083,846,1660,846,yes
2087,142,2016,142,yes
2099,1297,401,1297,yes
2111,1289,411,1289,yes
2131,509,811,509,yes
2143,201,971,201,yes
2179,1668,1345,1668,yes
2203,306,2050,306,yes
2207,265,971,265,yes
2239,1690,1394,1690,yes
2243,626,1930,626,yes
2251,2153,49,2153,yes
2267,1759,254,1759,yes
2287,1554,1510,1554,yes
2311,2034,1294,2034,yes
2339,1296,1691,1296,yes
2347,187,1080,187,yes
2351,1799,276,1799,yes
2371,1448,1647,1448,yes
2383,511,936,511,yes
2399,149,1125,149,yes
2411,1391,510,1391,yes
2423,1826,1510,1826,yes
2447,450,2222,450,yes
2459,1333,563,1333,yes
2467,2394,1270,2394,yes
2503,1526,1740,1526,yes
2531,1240,1911,1240,yes
2539,575,982,575,yes
2543,566,2260,566,yes
2551,2494,1304,2494,yes
2579,1281,649,1281,yes
2591,1109,741,1109,yes
2647,1495,576,1495,yes
2659,2365,147,2365,yes
2663,2592,1367,2592,yes
2671,2329,171,2329,yes
2683,1339,672,1339,yes
2687,2222,1576,2222,yes
2699,1545,577,1545,yes
2707,1586,1914,1586,yes
2711,1801,455,1801,yes
2719,733,993,733,yes
2731,1359,686,1359,yes
2767,2353,207,2353,yes
2791,1802,1890,1802,yes
2803,2227,288,2227,yes
2819,725,1047,725,yes
2843,2351,246,2351,yes
2851,1522,2090,1522,yes
2879,2006,1876,2006,yes
2887,1137,875,1137,yes
2903,1813,545,1813,yes
2927,633,1147,633,yes
2939,120,2879,120,yes
2963,831,1066,831,yes
2971,1158,2392,1158,yes
2999,710,2644,710,yes
3011,1952,2035,1952,yes
3019,111,1454,111,yes
3023,2438,1804,2438,yes
3067,2638,1748,2638,yes
3079,253,1413,253,yes
3083,1652,2257,1652,yes
3119,2622,1808,2622,yes
3163,1012,2657,1012,yes
3167,664,2835,664,yes
3187,1770,2302,1770,yes
3191,395,1398,395,yes
3203,1336,2535,1336,yes
3251,904,2799,904,yes
3259,1779,740,1779,yes
3271,2747,262,2747,yes
3299,873,1213,873,yes
3307,2286,2164,2286,yes
3319,2783,268,2783,yes
3323,566,3040,566,yes
3331,1488,2587,1488,yes
3343,639,1352,639,yes
3347,3316,1689,3316,yes
3359,601,1379,601,yes
3371,2001,685,2001,yes
3391,824,2979,824,yes
3407,575,1416,575,yes
3463,3200,1863,3200,yes
3467,1755,856,1755,yes
3491,1624,2679,1624,yes
3499,2934,2032,2934,yes
3511,2076,2473,2076,yes
3527,3012,2021,3012,yes
3539,3154,1962,3154,yes
3547,3125,211,3125,yes
3559,936,3091,936,yes
3571,319,1626,319,yes
3583,174,3496,174,yes
3607,1793,907,1793,yes
3623,673,1475,673,yes
3631,848,3207,848,yes
3643,965,1339,965,yes
3659,2852,2233,2852,yes
3671,1006,3168,1006,yes
3691,3267,212,3267,yes
3719,1622,2908,1622,yes
3727,1072,3191,1072,yes
3739,1858,2810,1858,yes
3767,3510,2012,3510,yes
3779,1237,1271,1237,yes
3803,1585,1109,1585,yes
3823,2904,2371,2904,yes
3847,1317,1265,1317,yes
3851,999,1426,999,yes
3863,3296,2215,3296,yes
3907,1902,2956,1902,yes
3911,665,1623,665,yes
3919,1071,1424,1071,yes
3923,2500,2673,2500,yes
3931,2985,473,2985,yes
3943,444,3721,444,yes
3947,3574,2160,3574,yes
3967,733,1617,733,yes
4003,576,3715,576,yes
4007,1355,1326,1355,yes
4019,584,3727,584,yes
4027,1123,1452,1123,yes
4051,591,1730,591,yes
4079,513,1783,513,yes
4091,3848,2167,3848,yes
4099,1728,3235,1728,yes
4111,3333,389,3333,yes
4127,3609,259,3609,yes
4139,2283,928,2283,yes
4159,448,3935,448,yes
4211,440,3991,440,yes
4219,2825,697,2825,yes
4231,3782,2340,3782,yes
4243,592,3947,592,yes
4259,1619,1320,1619,yes
4271,2477,897,2477,yes
4283,2269,1007,2269,yes
4327,3357,485,3357,yes
4339,1115,1612,1115,yes
4363,3919,222,3919,yes
4391,3304,2739,3304,yes
4423,303,2060,303,yes
4447,3054,2920,3054,yes
4451,73,2189,73,yes
4463,4093,185,4093,yes
4483,2690,3138,2690,yes
4507,515,1996,515,yes
4519,4412,2313,4412,yes
4523,3850,2598,3850,yes
4547,3515,516,3515,yes
4567,1941,1313,1941,yes
4583,2782,3192,2782,yes
4591,1646,3768,1646,yes
4603,2889,857,2889,yes
4639,1774,3752,1774,yes
4643,1192,4047,1192,yes
4651,2218,3542,2218,yes
4663,3700,2813,3700,yes
4679,701,1989,701,yes
4691,1077,1807,1077,yes
4703,251,2226,251,yes
4723,2715,1004,2715,yes
4751,1206,4148,1206,yes
4759,4696,2411,4696,yes
4783,3476,3045,3476,yes
4787,1041,1873,1041,yes
4799,3090,3254,3090,yes
4831,2108,3777,2108,yes
4871,1355,1758,1355,yes
4903,4689,107,4689,yes
4919,2306,3766,2306,yes
4931,3416,3223,3416,yes
4943,3445,749,3445,yes
4951,3052,3425,3052,yes
4967,1472,4231,1472,yes
4987,3023,982,3023,yes
4999,1054,4472,1054,yes
5003,2173,1415,2173,yes
5011,200,4911,200,yes
5023,3302,3372,3302,yes
5039,3684,3197,3684,yes
5051,4992,2555,4992,yes
5059,1666,4226,1666,yes
5087,5085,1,5085,yes
5099,408,4895,408,yes
5107,2367,1370,2367,yes
5119,990,4624,990,yes
5147,1230,4532,1230,yes
5167,4804,2765,4804,yes
5171,2136,4103,2136,yes
5179,2170,4094,2170,yes
5227,3305,961,3305,yes
5231,5075,78,5075,yes
5279,2972,3793,2972,yes
5303,4069,617,4069,yes
5323,61,2631,61,yes
5347,952,4871,952,yes
5351,4737,307,4737,yes
5387,4914,2930,4914,yes
5399,2561,1419,2561,yes
5407,4065,671,4065,yes
5419,3560,3639,3560,yes
5431,635,2398,635,yes
5443,4964,2961,4964,yes
5471,2056,4443,2056,yes
5479,2250,4354,2250,yes
5483,3536,3715,3536,yes
5503,704,5151,704,yes
5507,3217,1145,3217,yes
5519,3514,3762,3514,yes
5527,5526,2764,5526,yes
5531,4645,443,4645,yes
5563,2005,1779,2005,yes
5591,1521,2035,1521,yes
5623,708,5269,708,yes
5639,5146,3066,5146,yes
5647,1004,5145,1004,yes
5651,2332,4485,2332,yes
5659,2907,1376,2907,yes
5683,1388,4989,1388,yes
5711,5498,2962,5498,yes
5743,3972,3757,3972,yes
5779,2634,4462,2634,yes
5783,2638,4464,2638,yes
5791,556,5513,556,yes
5807,3729,1039,3729,yes
5827,3952,3851,3952,yes
5839,149,2845,149,yes
5843,2974,4356,2974,yes
5851,2093,1879,2093,yes
5867,443,2712,443,yes
5879,3714,4022,3714,yes
5903,5122,3342,5122,yes
5923,1923,2000,1923,yes
5927,4668,3593,4668,yes
5939,2,5938,2,yes
5987,1954,5010,1954,yes
6007,3303,1352,3303,yes
6011,3593,1209,3593,yes
6043,2278,4904,2278,yes
6047,3094,4500,3094,yes
6067,273,2897,273,yes
6079,5767,156,5767,yes
6091,5252,3465,5252,yes
6131,192,6035,192,yes
6143,4335,904,4335,yes
6151,552,5875,552,yes
6163,1565,2299,1565,yes
6199,1613,2293,1613,yes
6203,2284,5061,2284,yes
6211,4803,704,4803,yes
6247,873,2687,873,yes
6263,4023,1120,4023,yes
6271,5075,598,5075,yes
6287,1143,2572,1143,yes
6299,2490,5054,2490,yes
6311,479,2916,479,yes
6323,3521,1401,3521,yes
6343,4217,1063,4217,yes
6359,1832,5443,1832,yes
6367,2538,5098,2538,yes
6379,2980,4889,2980,yes
6427,4747,840,4747,yes
6451,1010,5946,1010,yes
6491,5256,3863,5256,yes
6547,4931,808,4931,yes
6551,1925,2313,1925,yes
6563,3421,1571,3421,yes
6571,3354,4894,3354,yes
6599,1174,6012,1174,yes
6607,815,2896,815,yes
6619,3568,4835,3568,yes
6659,5482,3918,5482,yes
6679,2982,5188,2982,yes
6691,5037,827,5037,yes
6703,3226,5090,3226,yes
6719,1229,2745,1229,yes
6763,596,6465,596,yes
6779,3010,5274,3010,yes
6791,6544,3519,6544,yes
6803,6080,3763,6080,yes
6823,2521,2151,2521,yes
6827,2711,2058,2711,yes
6863,5010,4358,5010,yes
6871,6732,3505,6732,yes
6883,5006,4380,5006,yes
6899,1103,2898,1103,yes
6907,5209,849,5209,yes
6911,203,3354,203,yes
6947,739,3104,739,yes
6959,3181,1889,3181,yes
6967,5839,564,5839,yes
6971,4718,4612,4718,yes
6983,4002,4982,4002,yes
6991,40,6971,40,yes
7019,4879,1070,4879,yes
7027,6458,3798,6458,yes
7039,1937,2551,1937,yes
7043,3226,5430,3226,yes
7079,4551,1264,4551,yes
7103,5687,708,5687,yes
7127,2136,6059,2136,yes
7151,2417,2367,2417,yes
7159,320,6999,320,yes
7187,2267,2460,2267,yes
7207,1750,6332,1750,yes
7211,4309,1451,4309,yes
7219,5479,870,5479,yes
7243,3217,2013,3217,yes
7247,2409,2419,2409,yes
7283,4564,5001,4564,yes
7307,815,3246,815,yes
7331,1636,6513,1636,yes
7351,6592,4055,6592,yes
7411,3074,5874,3074,yes
7451,7418,3742,7418,yes
7459,4028,5445,4028,yes
7487,7104,3935,7104,yes
7499,250,7374,250,yes
7507,2416,6299,2416,yes
7523,6773,375,6773,yes
7547,990,7052,990,yes
7559,686,7216,686,yes
7583,1560,6803,1560,yes
7591,642,7270,642,yes
7603,5008,5099,5008,yes
7607,4460,5377,4460,yes
7639,1679,2980,1679,yes
7643,1373,3135,1373,yes
7687,2099,2794,2099,yes
7691,3882,5750,3882,yes
7699,5990,4704,5990,yes
7703,312,7547,312,yes
7723,3032,6207,3032,yes
7727,4938,5258,4938,yes
7759,7084,4217,7084,yes
7823,4298,5674,4298,yes
7867,6976,4379,6976,yes
7879,4994,5382,4994,yes
7883,6554,4606,6554,yes
7907,1667,3120,1667,yes
7919,2764,6537,2764,yes
7927,6088,4883,6088,yes
7951,4899,1526,4899,yes
7963,5121,1421,5121,yes
8011,728,7647,728,yes
8039,6767,636,6767,yes
8059,7872,4123,7872,yes
8087,3744,6215,3744,yes
8111,7456,4383,7456,yes
8123,3973,2075,3973,yes
8147,3607,2270,3607,yes
8167,6024,5155,6024,yes
8171,588,7877,588,yes
8179,2494,6932,2494,yes
8191,7242,4570,7242,yes
8219,1669,3275,1669,yes
8231,4061,2085,4061,yes
8243,8063,90,8063,yes
8263,4119,2072,4119,yes
8287,5181,1553,5181,yes
8291,2533,2879,2533,yes
8311,5518,5552,5518,yes
8363,1712,7507,1712,yes
8387,4402,6186,4402,yes
8419,6059,1180,6059,yes
8423,4516,6165,4516,yes
8431,2527,2952,2527,yes
8443,6703,870,6703,yes
8447,5389,1529,5389,yes
8467,4187,2140,4187,yes
8527,4627,1950,4627,yes
8539,4623,1958,4623,yes
8543,2378,7354,2378,yes
8563,5046,6040,5046,yes
8599,6414,5392,6414,yes
8623,3348,6949,3348,yes
8627,8234,4510,8234,yes
8647,7941,353,7941,yes
8663,5147,1758,5147,yes
8699,7775,462,7775,yes
8707,5322,6046,5322,yes
8719,1502,7968,1502,yes
8731,5968,5747,5968,yes
8747,372,8561,372,yes
8779,7918,4820,7918,yes
8783,1516,8025,1516,yes
8803,6938,5334,6938,yes
8807,4915,1946,4915,yes
8819,174,8732,174,yes
8831,2993,2919,2993,yes
8839,3764,6957,3764,yes
8863,3338,7194,3338,yes
8867,3752,6991,3752,yes
8887,896,8439,896,yes
8923,6402,5722,6402,yes
8951,3510,7196,3510,yes
8963,544,8691,544,yes
8971,7487,742,7487,yes
8999,4564,6717,4564,yes
9007,5319,1844,5319,yes
9011,5108,6457,5108,yes
9043,2991,3026,2991,yes
9059,1721,3669,1721,yes
9067,8516,4809,8516,yes
9091,3330,7426,3330,yes
9103,457,4323,457,yes
9127,1237,3945,1237,yes
9151,3523,2814,3523,yes
9187,7268,5553,7268,yes
9199,5800,6299,5800,yes
9203,1496,8455,1496,yes
9227,3445,2891,3445,yes
9239,4275,2482,4275,yes
9283,5715,1784,5715,yes
9311,7024,5799,7024,yes
9319,6394,6122,6394,yes
9323,8358,5144,8358,yes
9343,1797,3773,1797,yes
9371,5738,6502,5738,yes
9391,5473,1959,5473,yes
9403,2550,8128,2550,yes
9419,8673,373,8673,yes
9431,3892,7485,3892,yes
9439,5165,2137,5165,yes
9463,1231,4116,1231,yes
9467,1651,3908,1651,yes
9479,8873,303,8873,yes
9491,1502,8740,1502,yes
9511,3275,3118,3275,yes
9539,6099,1720,6099,yes
9547,1287,4130,1287,yes
9551,5211,2170,5211,yes
9587,3433,3077,3433,yes
9619,6775,1422,6775,yes
9623,3142,8052,3142,yes
9631,5652,6805,5652,yes
9643,7086,6100,7086,yes
9679,74,9642,74,yes
9719,4415,2652,4415,yes
9739,4894,7292,4894,yes
9743,6909,1417,6909,yes
9767,2441,3663,2441,yes
9787,5274,7150,5274,yes
9791,6777,1507,6777,yes
9803,498,9554,498,yes
9811,270,9676,270,yes
9839,1719,4060,1719,yes
9851,4001,2925,4001,yes
9859,6349,1755,6349,yes
9871,1799,4036,1799,yes
9883,807,4538,807,yes
9887,6941,1473,6941,yes
9907,7249,1329,7249,yes
9923,8847,538,8847,yes
9931,2032,8915,2032,yes
9967,2485,3741,2485,yes
10007,3804,8105,3804,yes
10039,2827,3606,2827,yes
10067,9245,411,9245,yes
10079,1257,4411,1257,yes
10091,2525,3783,2525,yes
10099,2112,9043,2112,yes
10103,1148,9529,1148,yes
10111,3764,8229,3764,yes
10139,3455,3342,3455,yes
10151,6441,1855,6441,yes
10159,4401,2879,4401,yes
10163,9878,5224,9878,yes
10211,2129,4041,2129,yes
10223,8011,1106,8011,yes
10243,9262,5612,9262,yes
10247,7366,6564,7366,yes
10259,10130,5194,10130,yes
10267,7931,1168,7931,yes
10271,9028,5757,9028,yes
10303,6242,7182,6242,yes
10331,5746,7458,5746,yes
10343,2792,8947,2792,yes
10391,1754,9514,1754,yes
10399,5013,2693,5013,yes
10427,2815,3806,2815,yes
10459,6463,1998,6463,yes
10463,5029,2717,5029,yes
10487,9566,5704,9566,yes
10499,8454,6272,8454,yes
10531,4309,3111,4309,yes
10559,727,4916,727,yes
10567,8652,6241,8652,yes
10607,8398,6408,8398,yes
10627,7605,1511,7605,yes
10631,3444,8909,3444,yes
10639,5143,2748,5143,yes
10651,9170,6066,9170,yes
10663,7362,6982,7362,yes
10667,1061,4803,1061,yes
10687,3511,3588,3511,yes
10691,3452,8965,3452,yes
10711,3731,3490,3731,yes
10723,8817,953,8817,yes
10739,4384,8547,4384,yes
10771,8898,6322,8898,yes
10799,4068,8765,4068,yes
10831,1712,9975,1712,yes
10847,10794,5450,10794,yes
10859,3830,8944,3830,yes
10867,10797,35,10797,yes
10883,5405,2739,5405,yes
10891,6849,2021,6849,yes
10903,1069,4917,1069,yes
10939,5644,8117,5644,yes
10979,8602,6678,8602,yes
10987,1353,4817,1353,yes
11003,4656,8675,4656,yes
11027,6947,2040,6947,yes
11047,276,10909,276,yes
11059,7168,7475,7168,yes
11071,4199,3436,4199,yes
11083,9787,648,9787,yes
11087,2423,4332,2423,yes
11119,5841,2639,5841,yes
11131,2868,9697,2868,yes
11159,5590,8364,5590,yes
11171,458,10942,458,yes
11239,3796,9341,3796,yes
11243,1047,5098,1047,yes
11251,1293,4979,1293,yes
11279,207,5536,207,yes
11287,1994,10290,1994,yes
11299,3319,3990,3319,yes
11311,2445,4433,2445,yes
11351,1424,10639,1424,yes
11383,257,5563,257,yes
11399,4651,3374,4651,yes
11411,6953,2229,6953,yes
11423,7250,7798,7250,yes
11443,10190,6348,10190,yes
11447,10323,562,10323,yes
11467,4677,3395,4677,yes
11471,8959,1256,8959,yes
11483,7925,1779,7925,yes
11491,3761,3865,3761,yes
11503,11070,5968,11070,yes
11519,819,5350,819,yes
11527,4336,9359,4336,yes
11551,8776,7163,8776,yes
11579,3830,9664,3830,yes
11587,5754,8710,5754,yes
11699,2402,10498,2402,yes
11719,6213,2753,6213,yes
11731,9470,6996,9470,yes
11743,10545,599,10545,yes
11779,8957,1411,8957,yes
11783,1164,11201,1164,yes
11807,7450,8082,7450,yes
11827,10002,6826,10002,yes
11831,1871,4980,1871,yes
11839,5350,9164,5350,yes
11863,1534,11096,1534,yes
11867,4198,9768,4198,yes
11887,3814,9980,3814,yes
11903,1444,11181,1444,yes
11923,510,11668,510,yes
11927,7643,2142,7643,yes
11939,1043,5448,1043,yes
11959,4855,3552,4855,yes
11971,1437,5267,1437,yes
11987,5861,3063,5861,yes
12007,4677,3665,4677,yes
12011,7327,2342,7327,yes
12043,9799,1122,9799,yes
12071,7537,2267,7537,yes
12107,10562,6826,10562,yes
12119,1582,11328,1582,yes
12143,3849,4147,3849,yes
12163,8643,1760,8643,yes
12203,9453,1375,9453,yes
12211,2150,11136,2150,yes
12227,8352,8051,8352,yes
12239,9463,1388,9463,yes
12251,4346,10078,4346,yes
12263,600,11963,600,yes
12323,159,6082,159,yes
12343,8216,8235,8216,yes
12347,11640,6527,11640,yes
12379,8722,8018,8722,yes
12391,7127,2632,7127,yes
12451,10313,1069,10313,yes
12479,11077,701,11077,yes
12487,9043,1722,9043,yes
12491,3380,10801,3380,yes
12503,8075,2214,8075,yes
12511,4155,4178,4155,yes
12527,3171,4678,3171,yes
12539,7951,2294,7951,yes
12547,8742,8176,8742,yes
12583,9534,7816,9534,yes
12611,2873,4869,2873,yes
12619,6455,3082,6455,yes
12647,12404,6445,12404,yes
12659,5132,10093,5132,yes
12671,4883,3894,4883,yes
12703,1784,11811,1784,yes
12739,6978,9250,6978,yes
12743,9780,7853,9780,yes
12763,5668,9929,5668,yes
12791,4616,10483,4616,yes
12799,11717,541,11717,yes
12823,379,6222,379,yes
12899,10156,7821,10156,yes
12907,6422,9696,6422,yes
12911,9073,1919,9073,yes
12919,12212,6813,12212,yes
12923,7788,9029,7788,yes
12959,12121,419,12121,yes
12967,597,6185,597,yes
12979,11079,950,11079,yes
12983,8963,2010,8963,yes
13003,11666,7170,11666,yes
13007,12364,6825,12364,yes
13043,710,12688,710,yes
13063,1546,12290,1546,yes
13099,5198,10500,5198,yes
13103,6804,9701,6804,yes
13127,9735,1696,9735,yes
13147,6830,9732,6830,yes
13151,8068,9117,8068,yes
13159,964,12677,964,yes
13163,2013,5575,2013,yes
13171,3506,11418,3506,yes
13183,1389,5897,1389,yes
13187,9125,2031,9125,yes
13219,7755,2732,7755,yes
13259,5283,3988,5283,yes
13267,1200,12667,1200,yes
13291,6745,3273,6745,yes
13327,9773,1777,9773,yes
13331,141,6595,141,yes
13339,4222,11228,4222,yes
13367,8657,2355,8657,yes
13399,930,12934,930,yes
13411,824,12999,824,yes
13451,1072,12915,1072,yes
13463,5525,3969,5525,yes
13487,6046,10464,6046,yes
13499,3728,11635,3728,yes
13523,4493,4515,4493,yes
13567,1176,12979,1176,yes
13591,7068,10057,7068,yes
13619,7597,3011,7597,yes
13627,9181,2223,9181,yes
13679,9230,9064,9230,yes
13687,8033,2827,8033,yes
13691,8441,2625,8441,yes
13711,10329,1691,10329,yes
13723,4928,11259,4928,yes
13751,12137,807,12137,yes
13759,7077,3341,7077,yes
13763,11364,8081,11364,yes
13799,31,6884,31,yes
13807,12603,602,12603,yes
13831,12508,7577,12508,yes
13859,9978,8870,9978,yes
13879,3904,11927,3904,yes
13883,2906,12430,2906,yes
13903,5599,4152,5599,yes
13907,7315,3296,7315,yes
13931,2374,12744,2374,yes
13963,5709,4127,5709,yes
13967,3129,5419,3129,yes
13999,10922,8538,10922,yes
14011,12997,507,12997,yes
14051,9340,9381,9340,yes
14071,9333,2369,9333,yes
14083,4542,11812,4542,yes
14087,11054,8560,11054,yes
14107,6628,10793,6628,yes
14143,12174,8056,12174,yes
14159,7111,3524,7111,yes
14207,9975,2116,9975,yes
14243,7860,10313,7860,yes
14251,8609,2821,8609,yes
14303,12691,806,12691,yes
14323,2653,5835,2653,yes
14327,8025,3151,8025,yes
14347,7719,3314,7719,yes
14387,2320,13227,2320,yes
14407,12043,1182,12043,yes
14411,12615,898,12615,yes
14419,6223,4098,6223,yes
14423,5177,4623,5177,yes
14431,2046,13408,2046,yes
14447,5438,11728,5438,yes
14479,3723,5378,3723,yes
14503,13429,537,13429,yes
14519,5475,4522,5475,yes
14543,3518,12784,3518,yes
14551,4146,12478,4146,yes
14563,7271,3646,7271,yes
14591,8357,3117,8357,yes
14627,6429,4099,6429,yes
14639,2319,6160,2319,yes
14683,4013,5335,4013,yes
14699,12035,1332,12035,yes
14723,12195,1264,12195,yes
14731,8755,2988,8755,yes
14747,12656,8419,12656,yes
14759,14351,204,14351,yes
14767,1486,14024,1486,yes
14771,11877,1447,11877,yes
14779,11338,9110,11338,yes
14783,12275,1254,12275,yes
14827,8292,10681,8292,yes
14831,13051,890,13051,yes
14843,14658,7514,14658,yes
14851,14312,7695,14312,yes
14867,2689,6089,2689,yes
14879,9681,2599,9681,yes
14887,7673,3607,7673,yes
14891,8253,3319,8253,yes
14923,3647,5638,3647,yes
14939,11196,9341,11196,yes
14947,8555,3196,8555,yes
14951,10694,9604,10694,yes
14983,10736,9615,10736,yes
15031,2728,13667,2728,yes
15083,9973,2555,9973,yes
15091,7087,4002,7087,yes
15107,12951,1078,12951,yes
15131,2329,6401,2329,yes
15139,9651,2744,9651,yes
15187,4579,5304,4579,yes
15199,1244,14577,1244,yes
15227,7529,3849,7529,yes
15259,1121,7069,1121,yes
15263,8276,11125,8276,yes
15271,7376,11583,7376,yes
15287,3581,5853,3581,yes
15299,10996,9801,10996,yes
15307,8686,10964,8686,yes
15319,12919,1200,12919,yes
15331,4480,13091,4480,yes
15359,9538,10590,9538,yes
15383,1329,7027,1329,yes
15391,5544,12619,5544,yes
15427,617,7405,617,yes
15439,6709,4365,6709,yes
15443,7048,11919,7048,yes
15451,12110,9396,12110,yes
15467,1901,6783,1901,yes
15511,2444,14289,2444,yes
15527,15449,39,15449,yes
15551,203,7674,203,yes
15559,11079,2240,11079,yes
15583,13322,8922,13322,yes
15607,10181,2713,10181,yes
15619,7992,11623,7992,yes
15643,3426,13930,3426,yes
15647,9803,2922,9803,yes
15667,12823,1422,12823,yes
15671,9045,3313,9045,yes
15679,1855,6912,1855,yes
15683,10021,2831,10021,yes
15727,6570,12442,6570,yes
15731,557,7587,557,yes
15739,5021,5359,5021,yes
15767,944,15295,944,yes
15787,7046,12264,7046,yes
15791,7308,12137,7308,yes
15803,7147,4328,7147,yes
15823,15265,279,15265,yes
15859,1169,7345,1169,yes
15887,3826,13974,3826,yes
15907,8177,3865,8177,yes
15919,7519,4200,7519,yes
15923,14508,8669,14508,yes
15959,6657,4651,6657,yes
15971,12546,9698,12546,yes
15991,13559,1216,13559,yes
16007,3168,14423,3168,yes
16063,15878,8124,15878,yes
16067,1987,7040,1987,yes
16087,10081,3003,10081,yes
16091,12533,1779,12533,yes
16103,12188,10009,12188,yes
16111,6960,12631,6960,yes
16127,6881,4623,6881,yes
16139,1617,7261,1617,yes
16183,1074,15646,1074,yes
16187,13642,9366,13642,yes
16223,12758,9844,12758,yes
16231,14658,8902,14658,yes
16267,11707,2280,11707,yes
16319,7137,4591,7137,yes
16339,10176,11251,10176,yes
16363,1257,7553,1257,yes
16411,7627,4392,7627,yes
16427,11105,2661,11105,yes
16447,1201,7623,1201,yes
16451,785,7833,785,yes
16487,1946,15514,1946,yes
16519,11463,2528,11463,yes
16547,2069,7239,2069,yes
16567,7848,12643,7848,yes
16603,639,7982,639,yes
16607,7857,4375,7857,yes
16619,16352,8443,16352,yes
16631,5816,13723,5816,yes
16651,14207,1222,14207,yes
16691,186,16598,186,yes
16699,6449,5125,6449,yes
16703,12525,2089,12525,yes
16747,13799,1474,13799,yes
16759,1314,16102,1314,yes
16763,9223,3770,9223,yes
16787,3513,6637,3513,yes
16811,6218,13702,6218,yes
16823,14781,1021,14781,yes
16831,10005,3413,10005,yes
16843,4538,14574,4538,yes
16871,13765,1553,13765,yes
16879,5386,14186,5386,yes
16883,7876,12945,7876,yes
16903,8159,4372,8159,yes
16927,9793,3567,9793,yes
16931,8735,4098,8735,yes
16943,15791,576,15791,yes
16963,6749,5107,6749,yes
16979,15183,898,15183,yes
16987,16943,22,16943,yes
17011,8362,12830,8362,yes
17027,2917,7055,2917,yes
17047,1937,7555,1937,yes
17099,7784,13207,7784,yes
17107,327,8390,327,yes
17123,2575,7274,2575,yes
17159,7096,13611,7096,yes
17167,10446,11944,10446,yes
17183,1094,16636,1094,yes
17191,13554,10414,13554,yes
17203,14420,9993,14420,yes
17207,4177,6515,4177,yes
17231,16191,520,16191,yes
17239,7169,5035,7169,yes
17291,3691,6800,3691,yes
17299,5740,14429,5740,yes
17327,14054,10300,14054,yes
17351,8756,12973,8756,yes
17359,11955,2702,11955,yes
17383,3232,15767,3232,yes
17387,15425,981,15425,yes
17419,11947,2736,11947,yes
17431,1182,16840,1182,yes
17443,6006,14440,6006,yes
17467,5047,6210,5047,yes
17471,6996,13973,6996,yes
17483,13426,10770,13426,yes
17491,15648,9667,15648,yes
17519,8271,4624,8271,yes
17539,7966,13556,7966,yes
17551,1172,16965,1172,yes
17579,11222,11968,11222,yes
17599,11863,2868,11863,yes
17623,13926,10660,13926,yes
17627,4602,15326,4602,yes
17659,11416,11951,11416,yes
17683,723,8480,723,yes
17707,4041,6833,4041,yes
17747,14073,1837,14073,yes
17783,11450,12058,11450,yes
17791,11322,12130,11322,yes
17807,10402,12606,10402,yes
17827,12173,2827,12173,yes
17839,9361,4239,9361,yes
17851,8225,4813,8225,yes
17863,8294,13716,8294,yes
17891,13741,2075,13741,yes
17903,10760,12523,10760,yes
17911,17723,94,17723,yes
17923,10336,12755,10336,yes
17939,13530,11174,13530,yes
17959,6951,5504,6951,yes
17971,6621,5675,6621,yes
17987,1860,17057,1860,yes
18043,2683,7680,2683,yes
18047,5192,15451,5192,yes
18059,7420,14349,7420,yes
18119,636,17801,636,yes
18127,16322,9966,16322,yes
18131,12493,2819,12493,yes
18143,15963,1090,15963,yes
18191,2181,8005,2181,yes
18199,18187,6,18187,yes
18211,11763,3224,11763,yes
18223,17834,9306,17834,yes
18251,5493,6379,5493,yes
18287,3802,16386,3802,yes
18307,18192,9211,18192,yes
18311,5181,6565,5181,yes
18367,6215,6076,6215,yes
18371,14987,1692,14987,yes
18379,7092,14833,7092,yes
18427,17262,9796,17262,yes
18439,17327,556,17327,yes
18443,17919,262,17919,yes
18451,12318,12292,12318,yes
18503,8745,4879,8745,yes
18523,12002,12522,12002,yes
18539,13934,11572,13934,yes
18583,17958,9604,17958,yes
18587,6909,5839,6909,yes
18671,3103,7784,3103,yes
18679,6380,15489,6380,yes
18691,1546,17918,1546,yes
18719,5320,16059,5320,yes
18731,9790,13836,9790,yes
18743,3409,7667,3409,yes
18787,11384,13095,11384,yes
18803,12718,12444,12718,yes
18839,16146,10766,16146,yes
18859,17965,447,17965,yes
18899,7473,5713,7473,yes
18911,7277,5817,7277,yes
18919,14655,2132,14655,yes
18947,420,18737,420,yes
18959,15986,10966,15986,yes
18979,3500,17229,3500,yes
19031,13480,12291,13480,yes
19051,17084,10509,17084,yes
19079,9120,14519,9120,yes
19087,3620,17277,3620,yes
19139,11382,13448,11382,yes
19163,8809,5177,8809,yes
19183,5962,16202,5962,yes
19207,10331,4438,10331,yes
19211,4806,16808,4806,yes
19219,17003,1108,17003,yes
19231,16572,10945,16572,yes
19259,9973,4643,9973,yes
19267,2518,18008,2518,yes
19319,2164,18237,2164,yes
19379,15008,11875,15008,yes
19387,15231,2078,15231,yes
19391,15732,11525,15732,yes
19403,17565,919,17565,yes
19423,7616,15615,7616,yes
19427,14,19420,14,yes
19447,1926,18484,1926,yes
19463,7826,15550,7826,yes
19471,11337,4067,11337,yes
19483,10437,4523,10437,yes
19507,7129,6189,7129,yes
19531,18761,385,18761,yes
19543,3372,17857,3372,yes
19559,12291,3634,12291,yes
19571,15102,12020,15102,yes
19583,18573,505,18573,yes
19603,5845,6879,5845,yes
19687,4617,7535,4617,yes
19699,444,19477,444,yes
19727,9607,5060,9607,yes
19739,5003,7368,5003,yes
19751,4632,17435,4632,yes
19759,2287,8736,2287,yes
19763,5430,17048,5430,yes
19819,15655,2082,15655,yes
19843,2575,8634,2575,yes
19867,10397,4735,10397,yes
19891,3939,7976,3939,yes
19919,5292,17273,5292,yes
19927,5974,16940,5974,yes
19963,6556,16685,6556,yes
19979,17267,1356,17267,yes
19991,13702,13140,13702,yes
20011,14689,2661,14689,yes
20023,18224,10911,18224,yes
20047,17344,11375,17344,yes
20051,7526,16288,7526,yes
20063,6526,16800,6526,yes
20071,16238,11952,16238,yes
20107,14897,2605,14897,yes
20123,11819,4152,11819,yes
20143,1185,9479,1185,yes
20147,12165,3991,12165,yes
20183,10332,15017,10332,yes
20219,8778,15830,8778,yes
20231,1234,19614,1234,yes
20287,1666,19454,1666,yes
20323,4258,18194,4258,yes
20327,1418,19618,1418,yes
20347,6488,17103,6488,yes
20359,13341,3509,13341,yes
20399,13238,13780,13238,yes
20407,17350,11732,17350,yes
20411,354,20234,354,yes
20431,8274,16294,8274,yes
20443,11288,14799,11288,yes
20479,15331,2574,15331,yes
20483,5769,7357,5769,yes
20507,9257,5625,9257,yes
20543,3039,8752,3039,yes
20551,14809,2871,14809,yes
20563,13089,3737,13089,yes
20599,7244,16977,7244,yes
20611,17805,1403,17805,yes
20627,19309,659,19309,yes
20639,16579,2030,16579,yes
20663,15303,2680,15303,yes
20707,19382,11016,19382,yes
20719,13106,14166,13106,yes
20731,3263,8734,3263,yes
20743,17590,11948,17590,yes
20747,4067,8340,4067,yes
20759,20196,10661,20196,yes
20771,3798,18872,3798,yes
20807,17031,1888,17031,yes
20879,13710,14024,13710,yes
20887,16633,2127,16633,yes
20899,5735,7582,5735,yes
20903,19521,691,19521,yes
20939,6127,7406,6127,yes
20947,3029,8959,3029,yes
20959,3077,8941,3077,yes
20963,20368,10779,20368,yes
20983,18019,1482,18019,yes
21011,15135,2938,15135,yes
21019,4781,8119,4781,yes
21023,6922,17562,6922,yes
21031,8934,16564,8934,yes
21059,2402,19858,2402,yes
21067,2514,19810,2514,yes
21107,8293,6407,8293,yes
21139,10211,5464,10211,yes
21143,15132,13577,15132,yes
21163,3853,8655,3853,yes
21179,9684,16337,9684,yes
21187,19795,696,19795,yes
21191,17563,1814,17563,yes
21211,13018,14702,13018,yes
21227,17852,12301,17852,yes
21247,499,10374,499,yes
21283,10569,5357,10569,yes
21319,4524,19057,4524,yes
21323,13732,14457,13732,yes
21347,191,10578,191,yes
21379,19855,762,19855,yes
21383,2393,9495,2393,yes
21391,9546,16618,9546,yes
21407,5700,18557,5700,yes
21419,17055,2182,17055,yes
21467,2209,9629,2209,yes
21487,6489,7499,6489,yes
21491,11850,15566,11850,yes
21499,17841,1829,17841,yes
21503,1046,20980,1046,yes
21523,4118,19464,4118,yes
21559,7967,6796,7967,yes
21563,16157,2703,16157,yes
21587,9374,16900,9374,yes
21599,13484,14857,13484,yes
21611,4621,8495,4621,yes
21647,16176,13559,16176,yes
21683,2461,9611,2461,yes
21727,15469,3129,15469,yes
21739,18809,1465,18809,yes
21751,8228,17637,8228,yes
21767,1978,20778,1978,yes
21787,9543,6122,9543,yes
21799,5225,8287,5225,yes
21803,14257,3773,14257,yes
21839,8616,17531,8616,yes
21851,6620,18541,6620,yes
21859,17151,2354,17151,yes
21863,8556,17585,8556,yes
21871,19891,990,19891,yes
21911,8364,17729,8364,yes
21943,5571,8186,5571,yes
21991,4822,19580,4822,yes
22003,5769,8117,5769,yes
22027,21952,11051,21952,yes
22031,7090,18486,7090,yes
22039,6295,7872,6295,yes
22051,21802,11150,21802,yes
22063,5577,8243,5577,yes
22067,140,21997,140,yes
22079,11577,5251,11577,yes
22091,15234,14474,15234,yes
22111,14624,14799,14624,yes
22123,21646,11300,21646,yes
22147,17496,13399,17496,yes
22159,16033,3063,16033,yes
22171,9750,17296,9750,yes
22247,4722,19886,4722,yes
22259,1354,21582,1354,yes
22271,17729,2271,17729,yes
22279,10435,5922,10435,yes
22283,18384,13091,18384,yes
22291,340,22121,340,yes
22303,9260,17673,9260,yes
22307,22166,11224,22166,yes
22343,19747,1298,19747,yes
22367,2817,9775,2817,yes
22391,6859,7766,6859,yes
22447,17998,13448,17998,yes
22483,8732,18117,8732,yes
22511,3986,20518,3986,yes
22531,5317,8607,5317,yes
22543,18966,13060,18966,yes
22567,14534,15300,14534,yes
22571,3356,20893,3356,yes
22619,20431,1094,20431,yes
22639,9215,6712,9215,yes
22643,10193,6225,10193,yes
22651,918,22192,918,yes
22679,13367,4656,13367,yes
22691,9771,6460,9771,yes
22699,19656,12871,19656,yes
22727,1860,21797,1860,yes
22739,20302,12588,20302,yes
22751,7136,19183,7136,yes
22783,19175,1804,19175,yes
22787,21174,12200,21174,yes
22807,9219,6794,9219,yes
22811,1760,21931,1760,yes
22859,5489,8685,5489,yes
22871,18066,13838,18066,yes
22907,19957,1475,19957,yes
22943,13052,16417,13052,yes
22963,10891,6036,10891,yes
23003,13151,4926,13151,yes
23011,8641,7185,8641,yes
23027,14574,15740,14574,yes
23039,9062,18508,9062,yes
23059,3487,9786,3487,yes
23063,14564,15781,14564,yes
23071,6840,19651,6840,yes
23087,8267,7410,8267,yes
23099,7711,7694,7711,yes
23131,11033,6049,11033,yes
23143,1243,10950,1243,yes
23159,18185,2487,18185,yes
23167,10366,17984,10366,yes
23203,12446,16980,12446,yes
23227,22306,12074,22306,yes
23251,11277,5987,11277,yes
23279,17206,14676,17206,yes
23291,18646,13968,18646,yes
23311,5870,20376,5870,yes
23327,741,11293,741,yes
23339,343,11498,343,yes
23371,2932,21905,2932,yes
23399,19264,13767,19264,yes
23431,9339,7046,9339,yes
23447,11790,17552,11790,yes
23459,9021,7219,9021,yes
23531,1692,22685,1692,yes
23539,15579,3980,15579,yes
23563,12386,17370,12386,yes
23567,11713,5927,11713,yes
23599,11819,5890,11819,yes
23603,348,23429,348,yes
23623,3462,21892,3462,yes
23627,7855,7886,7855,yes
23663,1210,23058,1210,yes
23671,2272,22535,2272,yes
23687,18805,2441,18805,yes
23719,17947,2886,17947,yes
23743,15395,4174,15395,yes
23747,20645,1551,20645,yes
23767,3107,10330,3107,yes
23819,16178,15730,16178,yes
23827,22344,12655,22344,yes
23831,21191,1320,21191,yes
23879,22766,12496,22766,yes
23887,21595,1146,21595,yes
23899,19033,2433,19033,yes
23911,23850,11986,23850,yes
23971,17586,15178,17586,yes
24007,21193,1407,21193,yes
24019,23552,12243,23552,yes
24023,6150,20948,6150,yes
24043,4619,9712,4619,yes
24071,23326,12408,23326,yes
24083,916,23625,916,yes
24091,2876,22653,2876,yes
24103,12886,17660,12886,yes
24107,12352,17931,12352,yes
24151,12039,6056,12039,yes
24179,20801,1689,20801,yes
24203,10930,18738,10930,yes
24223,16991,3616,16991,yes
24239,15234,16622,15234,yes
24247,4298,22098,4298,yes
24251,12787,5732,12787,yes
24359,17370,15674,17370,yes
24371,3808,22467,3808,yes
24379,7339,8520,7339,yes
24391,16243,4074,16243,yes
24407,8549,7929,8549,yes
24419,9239,7590,9239,yes
24439,19233,2603,19233,yes
24443,7768,20559,7768,yes
24499,11947,6276,11947,yes
24527,3928,22563,3928,yes
24547,9251,7648,9251,yes
24551,3769,10391,3769,yes
24571,15630,16756,15630,yes
24611,22380,13421,22380,yes
24623,19352,14947,19352,yes
24631,17361,3635,17361,yes
24659,8987,7836,8987,yes
24671,8841,7915,8841,yes
24683,13226,18070,13226,yes
24691,4113,10289,4113,yes
24763,11068,19229,11068,yes
24767,2506,23514,2506,yes
24799,8433,8183,8433,yes
24847,8015,8416,8015,yes
24851,5049,9901,5049,yes
24859,6463,9198,6463,yes
24907,12191,6358,12191,yes
24919,19221,2849,19221,yes
24923,2451,11236,2451,yes
24943,280,24803,280,yes
24967,19795,2586,19795,yes
24971,21891,1540,21891,yes
24979,21659,1660,21659,yes
25031,250,24906,250,yes
25087,12624,18775,12624,yes
25111,4834,22694,4834,yes
25127,14574,17840,14574,yes
25147,22159,1494,22159,yes
25163,16349,4407,16349,yes
25171,21530,14406,21530,yes
25183,15604,17381,15604,yes
25219,20862,14788,20862,yes
25243,24192,13147,24192,yes
25247,1343,11952,1343,yes
25303,18476,16065,18476,yes
25307,6983,9162,6983,yes
25339,7266,21706,7266,yes
25343,11182,19752,11182,yes
25367,8700,21017,8700,yes
25391,23423,984,23423,yes
25411,17836,16493,17836,yes
25423,884,24981,884,yes
25439,10376,20251,10376,yes
25447,18368,16263,18368,yes
25463,6485,9489,6485,yes
25471,14590,18176,14590,yes
25523,22760,14143,22760,yes
25579,12801,6389,12801,yes
25583,11469,7057,11469,yes
25603,4578,23314,4578,yes
25639,5443,10098,5443,yes
25643,20202,15542,20202,yes
25667,9922,20706,9922,yes
25679,15815,4932,15815,yes
25703,2294,24556,2294,yes
25747,2760,24367,2760,yes
25759,453,12653,453,yes
25763,16502,17512,16502,yes
25771,22513,1629,22513,yes
25799,10172,20713,10172,yes
25819,17235,4292,17235,yes
25847,4992,23351,4992,yes
25867,9116,21309,9116,yes
25903,19595,3154,19595,yes
25919,18248,16795,18248,yes
25931,19085,3423,19085,yes
25939,2576,24651,2576,yes
25943,5754,23066,5754,yes
25951,7397,9277,7397,yes
25999,21082,15458,21082,yes
26003,12034,19986,12034,yes
26083,8501,8791,8501,yes
26099,19619,3240,19619,yes
26107,22868,14673,22868,yes
26111,14320,18951,14320,yes
26119,3678,24280,3678,yes
26171,9993,8089,9993,yes
26183,9683,8250,9683,yes
26203,1514,25446,1514,yes
26227,16441,4893,16441,yes
26251,25423,414,25423,yes
26263,21008,15759,21008,yes
26267,13007,6630,13007,yes
26339,2972,24853,2972,yes
26347,21519,2414,21519,yes
26371,26070,13336,26070,yes
26387,16299,5044,16299,yes
26399,14449,5975,14449,yes
26407,23001,1703,23001,yes
26423,18410,17218,18410,yes
26431,5264,23799,5264,yes
26459,339,13060,339,yes
26479,24284,14337,24284,yes
26539,18699,3920,18699,yes
26591,20114,16534,20114,yes
26627,14800,19227,14800,yes
26647,3667,11490,3667,yes
26683,8203,9240,8203,yes
26687,6622,23376,6622,yes
26699,813,12943,813,yes
26711,9475,8618,9475,yes
26723,12604,20421,12604,yes
26731,3537,11597,3537,yes
26759,2990,25264,2990,yes
26783,25005,889,25005,yes
26839,20459,3190,20459,yes
26863,1631,12616,1631,yes
26879,12271,7304,12271,yes
26891,20881,3005,20881,yes
26903,17102,18352,17102,yes
26927,25711,608,25711,yes
26947,1733,12607,1733,yes
26951,6809,10071,6809,yes
26959,22899,2030,22899,yes
26987,26179,404,26179,yes
27011,17667,4672,17667,yes
27031,15316,19373,15316,yes
27043,16044,19021,16044,yes
27059,22197,2431,22197,yes
27067,25269,899,25269,yes
27091,7658,23262,7658,yes
27103,8194,23006,8194,yes
27107,1799,12654,1799,yes
27127,19004,17625,19004,yes
27143,17253,4945,17253,yes
27179,20335,3422,20335,yes
27191,16826,18778,16826,yes
27211,7404,23509,7404,yes
27239,11784,21347,11784,yes
27259,24055,1602,24055,yes
27271,2512,26015,2512,yes
27283,525,13379,525,yes
27299,12964,20817,12964,yes
27367,6825,10271,6825,yes
27407,25259,1074,25259,yes
27427,6287,10570,6287,yes
27431,17236,18813,17236,yes
27479,27196,13881,27196,yes
27487,2196,26389,2196,yes
27527,18530,18262,18530,yes
27539,16912,19083,16912,yes
27551,5448,24827,5448,yes
27583,1471,13056,1471,yes
27611,23918,15652,23918,yes
27631,12279,7676,12279,yes
27647,26923,362,26923,yes
27691,13722,20830,13722,yes
27739,4108,25685,4108,yes
27743,4960,25263,4960,yes
27751,23695,2028,23695,yes
27763,19412,18057,19412,yes
27767,2552,26491,2552,yes
27779,247,13766,247,yes
27791,14691,6550,14691,yes
27799,10540,22529,10540,yes
27803,25686,14960,25686,yes
27823,1505,13159,1505,yes
27827,26033,897,26033,yes
27847,18604,18545,18604,yes
27851,12466,21618,12466,yes
27883,27419,232,27419,yes
27919,2678,26580,2678,yes
27943,21608,17139,21608,yes
27947,15607,6170,15607,yes
27967,15877,6045,15877,yes
27983,17171,5406,17171,yes
28019,16537,5741,16537,yes
28027,9891,9068,9891,yes
28031,23380,16341,23380,yes
28051,821,13615,821,yes
28087,7818,24178,7818,yes
28099,18651,4724,18651,yes
28111,23034,16594,23034,yes
28123,6555,10784,6555,yes
28151,2823,12664,2823,yes
28163,23878,16224,23878,yes
28183,10718,22824,10718,yes
28211,19670,18376,19670,yes
28219,291,13964,291,yes
28279,5658,25450,5658,yes
28283,19347,4468,19347,yes
28307,12353,7977,12353,yes
28319,26108,15265,26108,yes
28351,5784,25459,5784,yes
28387,12384,22195,12384,yes
28403,21743,3330,21743,yes
28411,3472,26675,3472,yes
28439,20118,18380,20118,yes
28447,9343,9552,9343,yes
28463,27780,14573,27780,yes
28499,13361,7569,13361,yes
28547,347,14100,347,yes
28559,18437,5061,18437,yes
28571,10038,23552,10038,yes
28579,17485,5547,17485,yes
28591,20047,4272,20047,yes
28603,9961,9321,9961,yes
28607,3888,26663,3888,yes
28619,24287,2166,24287,yes
28627,19779,4424,19779,yes
28631,15301,6665,15301,yes
28643,26799,922,26799,yes
28663,18042,19642,18042,yes
28687,27730,14822,27730,yes
28703,17637,5533,17637,yes
28711,12215,8248,12215,yes
28723,21791,3466,21791,yes
28751,16227,6262,16227,yes
28759,24529,2115,24529,yes
28771,28468,14537,28468,yes
28807,19311,4748,19311,yes
28843,8586,24550,8586,yes
28859,15085,6887,15085,yes
28867,2855,13006,2855,yes
28871,2447,13212,2447,yes
28879,16058,20850,16058,yes
28927,4446,26704,4446,yes
28979,3315,12832,3315,yes
29023,27531,746,27531,yes
29027,17343,5842,17343,yes
29059,15552,21283,15552,yes
29063,17904,20111,17904,yes
29123,6009,11557,6009,yes
29131,4020,27121,4020,yes
29147,17886,20204,17886,yes
29167,25733,1717,25733,yes
29179,27964,15197,27964,yes
29191,28793,199,28793,yes
29207,12643,8282,12643,yes
29231,14902,21780,14902,yes
29243,16889,6177,16889,yes
29251,12767,8242,12767,yes
29287,7102,25736,7102,yes
29303,965,14169,965,yes
29311,17831,5740,17831,yes
29327,370,29142,370,yes
29339,270,29204,270,yes
29347,24086,17304,24086,yes
29363,5646,26540,5646,yes
29383,23371,3006,23371,yes
29387,14610,22082,14610,yes
29399,8119,10640,8119,yes
29411,14439,7486,14439,yes
29423,5141,12141,5141,yes
29443,9205,10119,9205,yes
29483,10391,9546,10391,yes
29527,3108,27973,3108,yes
29531,28873,329,28873,yes
29567,28750,15192,28750,yes
29587,20119,4734,20119,yes
29599,2891,13354,2891,yes
29611,20685,4463,20685,yes
29663,14096,22615,14096,yes
29671,19072,20135,19072,yes
29683,2282,28542,2282,yes
29723,22507,3608,22507,yes
29759,13155,8302,13155,yes
29803,19308,20149,19308,yes
29819,303,14758,303,yes
29851,25211,2320,25211,yes
29863,12992,23367,12992,yes
29867,17769,6049,17769,yes
29879,23532,18113,23532,yes
29927,24960,17447,24960,yes
29947,16701,6623,16701,yes
29959,5972,26973,5972,yes
29983,8087,10948,8087,yes

